A Theoretical Framework for the Electrochemical Characterization of Anisotropic Micro-Emulsions

Micro emulsions (MEs) offer an exceptionally broad spectrum of applications covering sensing, electrosynthesis, supercapacitors and redox-flow batteries. Herein, we develop the theory for a sophisticated electrochemical characterizion of MEs with a spatially and time-invariant anisotropy in the diffusion domain by means of cyclic voltammerty (CV). By introducing spatially dependent diffusion coefficients into Ficks' first law, we derive a modified diffusion equation to simulate any inherent anisotropy of the ME under investigation. Moreover, by formulating an extended second-order homogeneous six-member square scheme for a kinetically controlled two-step two-electron reaction we capture the intricate entanglement of chemical and electrochemical equilibria. Our theoretical concept is finally validated by experimental CV data for the ME based two-step redox reaction of methyl-viologen which paves the way for a quantitative electrochemical characterization MEs.

==> Figures/Fig4_Situation_I/20210126_FINAL_SCRIPT_Situation_I.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']


Loaded_Data = np.genfromtxt("CV_Polarographica.txt", skip_header = 17, skip_footer = 5)
E_Load      = Loaded_Data[::,0]
Chi_Load    = Loaded_Data[::,3]



#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Final_Script_With_Video\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Final_Script_With_Video'
    VIDEONAME    = '100_mVs_20and70Oil0.15Twist50Cut_kp0.1kmp0.1_And_Second_Reaction'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    

#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi       = 0.1
R = 8.314                  ;       Scanrate  = 0.1
T = 298

#==============================================================================================
DA     = 1e-6              ;       DD     = 1e-6
DB     = 1e-6              ;       DE     = 1e-6
DC     = 1e-6              ;       DF     = 1e-6
kzero1 = 1e3               ;       kzero3 = 1e3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-23             ;       kzero4 = 1e-23        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 1
k1      = 1e-1             ;     k2  = 0.0001              # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1     = 1e-10            ;     k3  = 0.0001
#=============================================================================================
Ezero2    = 0.05           ;     Ezero3    = 0.00           ;    Ezero4    = 0.05 
E_in      = -0.4           ;     E_up      =  0.4           ;    E_fin     =  E_in
Xi_in     = F*E_in/(R*T)   ;     Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 


WaterConc         = 55/1000.0        # concentration of pure water in mol/cm^3
OilConc           = 5/1000.0         # concentration of pure water in mol/cm^3

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.999
Oil_in_Water_Elec =  0.999
Perc_of_twist     =  0.1
CutStrenght       =  50
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False
every             = 20
equil_time        = 1000000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 100         # To speed up the computation for finding the equilibrium... be careful with it!

#=============================================================================================

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#  to the diffusion coefficients utilized to compute the Lambda value, this should never be
#  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#  This particular quantity might (or might not) be adopted from experiment to experiment
#  since different values of the homogeneous rate constants might require different times
#  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = (2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
Xi        = np.concatenate([XiUp, XiDown])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown])
time      = np.linspace(0, Maxtime, int(PPV))

#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/0.5)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------



def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
    xmax      = xvals[-1]
    x_slice   = xvals[::]/xmax
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
    ys        = y_slice
    return ys
#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,3.5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('rel. content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2*OilConc
k3  = k3*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1]
    Profile_D[0]     = Profile_D[1]
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('rel. content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_I.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)
for i in range(len(time)-1):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)


fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4



#Plotting the Crank-Nicolson results
if len(E) > len(fluxBV):
    plot7.plot(E[1:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[1:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[1:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)

plot7.plot(E_Load, Chi_Load, color = 'black', linestyle = ':', linewidth = 2.5, label = r'$\chi_{\mathrm{PG}}$')


plot1.set_ylim(-0.05, 1.05)
plot2.set_ylim(-0.05, 1.05)
plot3.set_ylim(-0.05, 1.05)
plot4.set_ylim(-0.05, 1.05)
plot5.set_ylim(-0.05, 1.05)
plot6.set_ylim(-0.05, 1.05)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 











plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig("Profiles_and_CVs_I.png", dpi = 100)
plt.show()




















































































    
    
if Generate_Video == True:   
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
    PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
    dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = (2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    Xi        = np.concatenate([XiUp, XiDown])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/0.5)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratio
    #----------------------------------------------------------------------------------------------
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
        xmax      = xvals[-1]
        x_slice   = xvals[::]/xmax
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
        ys        = y_slice
        return ys
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2*OilConc
    k3  = k3*OilConc 
    
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1]
        Profile_D[0]     = Profile_D[1]
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('relative content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    '''
    #===============================================================================================
    #Add in the no-flux Boundaries at the opposite of the electrode
    #===============================================================================================
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
    B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
    C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
    C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
    E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
    F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
    F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
    '''
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in range(len(time)-1):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(E[0:i], fluxBV1[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'A$_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV2[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV3[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(E[0:i], fluxBV4[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        
        plot4.plot(E[0:i], fluxBV[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
        
        
        plot3.set_xlim(1.1*np.min(E), 1.1*np.max(E))     
        plot4.set_xlim(1.1*np.min(E), 1.1*np.max(E)) 
        plot3.set_ylim(videoplot3ylimlow, videoplot3ylimup)     
        plot4.set_ylim(videoplot4ylimlow, videoplot4ylimup)   
        
        plot1.set_ylim(-0.05, 1.05)
        plot2.set_ylim(-0.05, 1.05)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    Frames_Per_Second = int(len(time)/max(time))
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
     
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig5_Situation_II/20210126_FINAL_SCRIPT_Situation_II.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Final_Script_With_Video\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Final_Script_With_Video'
    VIDEONAME    = '100_mVs_20and70Oil0.15Twist50Cut_kp0.1kmp0.1_And_Second_Reaction'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    

#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi       = 0.1
R = 8.314                  ;       Scanrate  = 0.1
T = 298

#==============================================================================================
DA     = 1e-6              ;       DD     = 1e-6
DB     = 1e-6              ;       DE     = 1e-6
DC     = 1e-6              ;       DF     = 1e-6
kzero1 = 1e3               ;       kzero3 = 1e3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-23             ;       kzero4 = 1e-23        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 1
k1      = 55e-1            ;     k2  = 0.0001              # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1     = 5e-1             ;     k3  = 0.0001
#=============================================================================================
Ezero2    = 0.05           ;     Ezero3    = 0.00           ;    Ezero4    = 0.05 
E_in      = -0.4           ;     E_up      =  0.4           ;    E_fin     =  E_in
Xi_in     = F*E_in/(R*T)   ;     Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 


WaterConc         = 55/1000.0        # concentration of pure water in mol/cm^3
OilConc           = 5/1000.0         # concentration of pure water in mol/cm^3

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.5
Oil_in_Water_Elec =  0.5
Perc_of_twist     =  0.1
CutStrenght       =  50
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False
every             = 20
equil_time        = 1000000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 100         # To speed up the computation for finding the equilibrium... be careful with it!

#=============================================================================================

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#  to the diffusion coefficients utilized to compute the Lambda value, this should never be
#  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#  This particular quantity might (or might not) be adopted from experiment to experiment
#  since different values of the homogeneous rate constants might require different times
#  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = (2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
Xi        = np.concatenate([XiUp, XiDown])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown])
time      = np.linspace(0, Maxtime, int(PPV))

#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/0.5)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------



def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
    xmax      = xvals[-1]
    x_slice   = xvals[::]/xmax
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
    ys        = y_slice
    return ys
#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,3.5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('rel. content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2*OilConc
k3  = k3*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1]
    Profile_D[0]     = Profile_D[1]
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('rel. content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15, ncol = 2)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_II.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)
for i in range(len(time)-1):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)


fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4



#Plotting the Crank-Nicolson results
if len(E) > len(fluxBV):
    plot7.plot(E[1:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[1:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[1:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)




plot1.set_ylim(-0.05, 1.05)
plot2.set_ylim(-0.05, 1.05)
plot3.set_ylim(-0.05, 1.05)
plot4.set_ylim(-0.05, 1.05)
plot5.set_ylim(-0.05, 1.05)
plot6.set_ylim(-0.05, 1.05)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 











plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig("Profiles_and_CVs_II.png", dpi = 100)
plt.show()




















































































    
    
if Generate_Video == True:   
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
    PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
    dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = (2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    Xi        = np.concatenate([XiUp, XiDown])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/0.5)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratio
    #----------------------------------------------------------------------------------------------
    
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
        xmax      = xvals[-1]
        x_slice   = xvals[::]/xmax
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
        ys        = y_slice
        return ys
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2*OilConc
    k3  = k3*OilConc 
    
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1]
        Profile_D[0]     = Profile_D[1]
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('relative content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    '''
    #===============================================================================================
    #Add in the no-flux Boundaries at the opposite of the electrode
    #===============================================================================================
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
    B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
    C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
    C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
    E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
    F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
    F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
    '''
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in range(len(time)-1):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(E[0:i], fluxBV1[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'A$_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV2[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV3[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(E[0:i], fluxBV4[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        
        plot4.plot(E[0:i], fluxBV[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
        
        
        plot3.set_xlim(1.1*np.min(E), 1.1*np.max(E))     
        plot4.set_xlim(1.1*np.min(E), 1.1*np.max(E)) 
        plot3.set_ylim(videoplot3ylimlow, videoplot3ylimup)     
        plot4.set_ylim(videoplot4ylimlow, videoplot4ylimup)   
        
        plot1.set_ylim(-0.05, 1.05)
        plot2.set_ylim(-0.05, 1.05)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    Frames_Per_Second = int(len(time)/max(time))
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
     
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig6_Situation_III/20210126_FINAL_SCRIPT_Situation_III.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Final_Script_With_Video\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Final_Script_With_Video'
    VIDEONAME    = '100_mVs_20and70Oil0.15Twist50Cut_kp0.1kmp0.1_And_Second_Reaction'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    

#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi       = 0.1
R = 8.314                  ;       Scanrate  = 0.1
T = 298

#==============================================================================================
DA     = 1e-6              ;       DD     = 1e-6
DB     = 1e-6              ;       DE     = 1e-6
DC     = 1e-6              ;       DF     = 1e-6
kzero1 = 1e3               ;       kzero3 = 1e3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-23             ;       kzero4 = 1e-23        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 1
k1      = 55e-1            ;     k2  = 0.0001              # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1     = 5e-1             ;     k3  = 0.0001
#=============================================================================================
Ezero2    = 0.05           ;     Ezero3    = 0.00           ;    Ezero4    = 0.05 
E_in      = -0.4           ;     E_up      =  0.4           ;    E_fin     =  E_in
Xi_in     = F*E_in/(R*T)   ;     Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 


WaterConc         = 55/1000.0        # concentration of pure water in mol/cm^3
OilConc           = 5/1000.0         # concentration of pure water in mol/cm^3

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.1
Oil_in_Water_Elec =  0.85
Perc_of_twist     =  0.1
CutStrenght       =  50
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False
every             = 20
equil_time        = 1000000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 100         # To speed up the computation for finding the equilibrium... be careful with it!

#=============================================================================================

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#  to the diffusion coefficients utilized to compute the Lambda value, this should never be
#  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#  This particular quantity might (or might not) be adopted from experiment to experiment
#  since different values of the homogeneous rate constants might require different times
#  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = (2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
Xi        = np.concatenate([XiUp, XiDown])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown])
time      = np.linspace(0, Maxtime, int(PPV))

#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/0.5)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------



def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
    xmax      = xvals[-1]
    x_slice   = xvals[::]/xmax
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
    ys        = y_slice
    return ys
#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,3.5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('rel. content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2*OilConc
k3  = k3*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1]
    Profile_D[0]     = Profile_D[1]
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('rel. content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15, ncol =2)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_III.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals --- sigmas in paper
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals --- thetas in paper
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)
for i in range(len(time)-1):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)


fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4



#Plotting the Crank-Nicolson results
if len(E) > len(fluxBV):
    plot7.plot(E[1:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[1:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[1:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)




plot1.set_ylim(-0.05, 1.05)
plot2.set_ylim(-0.05, 1.05)
plot3.set_ylim(-0.05, 1.05)
plot4.set_ylim(-0.05, 1.05)
plot5.set_ylim(-0.05, 1.05)
plot6.set_ylim(-0.05, 1.05)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 











plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig("Profiles_and_CVs_III.png", dpi = 100)
plt.show()




















































































    
    
if Generate_Video == True:   
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
    PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
    dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = (2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    Xi        = np.concatenate([XiUp, XiDown])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/0.5)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratio
    #----------------------------------------------------------------------------------------------
    
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
        xmax      = xvals[-1]
        x_slice   = xvals[::]/xmax
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
        ys        = y_slice
        return ys
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2*OilConc
    k3  = k3*OilConc 
    
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1]
        Profile_D[0]     = Profile_D[1]
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('relative content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    '''
    #===============================================================================================
    #Add in the no-flux Boundaries at the opposite of the electrode
    #===============================================================================================
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
    B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
    C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
    C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
    E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
    F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
    F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
    '''
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in range(len(time)-1):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(E[0:i], fluxBV1[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'A$_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV2[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV3[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(E[0:i], fluxBV4[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        
        plot4.plot(E[0:i], fluxBV[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
        
        
        plot3.set_xlim(1.1*np.min(E), 1.1*np.max(E))     
        plot4.set_xlim(1.1*np.min(E), 1.1*np.max(E)) 
        plot3.set_ylim(videoplot3ylimlow, videoplot3ylimup)     
        plot4.set_ylim(videoplot4ylimlow, videoplot4ylimup)   
        
        plot1.set_ylim(-0.05, 1.05)
        plot2.set_ylim(-0.05, 1.05)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    Frames_Per_Second = int(len(time)/max(time))
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
     
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig7_Situation_IV/20210126_FINAL_SCRIPT_Situation_IV.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Final_Script_With_Video\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Final_Script_With_Video'
    VIDEONAME    = '100_mVs_20and70Oil0.15Twist50Cut_kp0.1kmp0.1_And_Second_Reaction'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    

#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi       = 0.1
R = 8.314                  ;       Scanrate  = 0.1
T = 298

#==============================================================================================
DA     = 1e-6              ;       DD     = 1e-6
DB     = 1e-6              ;       DE     = 1e-6
DC     = 1e-6              ;       DF     = 1e-6
kzero1 = 1e3               ;       kzero3 = 1e3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-4              ;       kzero4 = 1e-4        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 1
k1      = 55e-1            ;     k2  = 0.0001              # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1     = 5e-1             ;     k3  = 0.0001
#=============================================================================================
Ezero2    = 0.05           ;     Ezero3    = 0.00           ;    Ezero4    = 0.05 
E_in      = -0.4           ;     E_up      =  0.4           ;    E_fin     =  E_in
Xi_in     = F*E_in/(R*T)   ;     Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 


WaterConc         = 55/1000.0        # concentration of pure water in mol/cm^3
OilConc           = 5/1000.0         # concentration of pure water in mol/cm^3

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.1
Oil_in_Water_Elec =  0.85
Perc_of_twist     =  0.1
CutStrenght       =  50
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False
every             = 20
equil_time        = 100000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 10         # To speed up the computation for finding the equilibrium... be careful with it!

#=============================================================================================

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#  to the diffusion coefficients utilized to compute the Lambda value, this should never be
#  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#  This particular quantity might (or might not) be adopted from experiment to experiment
#  since different values of the homogeneous rate constants might require different times
#  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = (2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
Xi        = np.concatenate([XiUp, XiDown])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown])
time      = np.linspace(0, Maxtime, int(PPV))

#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/0.5)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------



def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
    xmax      = xvals[-1]
    x_slice   = xvals[::]/xmax
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
    ys        = y_slice
    return ys
#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,3.5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('rel. content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2*OilConc
k3  = k3*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1]
    Profile_D[0]     = Profile_D[1]
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('rel. content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15, ncol = 2)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_IV.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)
for i in range(len(time)-1):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)


fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4



#Plotting the Crank-Nicolson results
if len(E) > len(fluxBV):
    plot7.plot(E[1:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[1:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[1:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[1:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)




plot1.set_ylim(-0.05, 1.05)
plot2.set_ylim(-0.05, 1.05)
plot3.set_ylim(-0.05, 1.05)
plot4.set_ylim(-0.05, 1.05)
plot5.set_ylim(-0.05, 1.05)
plot6.set_ylim(-0.05, 1.05)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 











plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig("Profiles_and_CVs_IV.png", dpi = 100)
plt.show()




















































































    
    
if Generate_Video == True:   
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = (2*E_up - E_in - E_fin)/Scanrate
    PPV       = int((2*Xi_up - Xi_in - Xi_fin)/dXi)# 
    dt        = (2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = (2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    Xi        = np.concatenate([XiUp, XiDown])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = 3*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/0.5)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = 3*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/0.5)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratio
    #----------------------------------------------------------------------------------------------
    
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, RelTwist, decayer):
        xmax      = xvals[-1]
        x_slice   = xvals[::]/xmax
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(x_slice-RelTwist)) )
        ys        = y_slice
        return ys
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, RelTwist = Perc_of_twist, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2*OilConc
    k3  = k3*OilConc 
    
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1]
        Profile_D[0]     = Profile_D[1]
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('relative content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    '''
    #===============================================================================================
    #Add in the no-flux Boundaries at the opposite of the electrode
    #===============================================================================================
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
    B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
    C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
    C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
    E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
    F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
    F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
    '''
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in range(len(time)-1):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(E[0:i], fluxBV1[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'A$_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV2[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(E[0:i], fluxBV3[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(E[0:i], fluxBV4[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        
        plot4.plot(E[0:i], fluxBV[0:i]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
        
        
        plot3.set_xlim(1.1*np.min(E), 1.1*np.max(E))     
        plot4.set_xlim(1.1*np.min(E), 1.1*np.max(E)) 
        plot3.set_ylim(videoplot3ylimlow, videoplot3ylimup)     
        plot4.set_ylim(videoplot4ylimlow, videoplot4ylimup)   
        
        plot1.set_ylim(-0.05, 1.05)
        plot2.set_ylim(-0.05, 1.05)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    Frames_Per_Second = int(len(time)/max(time))
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
     
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig8_FITTING_EXPDATA/001_Rohan_Data_FINAL_ME_Fit/20210330_FINAL_FIT_0.01.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt
from   tqdm import tqdm

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Recent_Papers\20210123_ME_Paper_ThomasNann\20210320_FITTING_EXPDATA\001_Rohan_Data_FINAL_ME_Fit\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Recent_Papers\20210123_ME_Paper_ThomasNann\20210320_FITTING_EXPDATA\001_Rohan_Data_FINAL_ME_Fit'
    VIDEONAME    = 'Video_Me_Fit_dXi_0.01'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    


Namee  = 'AAA299_0.01_1.3perc_TOLUENECALC'
Namee2 = 'AAA299_0.01_1.3perc_Profiles_TOLUENECALC.png'


#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi        = 0.01
R = 8.314                  ;       Scanrate   = 0.01
T = 298                    ;       Lambda_Max = 0.5

#==============================================================================================
DA     = 3.0e-6            ;       DD     = 6.2e-6
DB     = 7.5e-6            ;       DE     = 9.0e-6
DC     = 2.0e-6            ;       DF     = 8.0e-6
kzero1 = 15e-3             ;       kzero3 = 15e-3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-3              ;       kzero4 = 15e-3        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 0.01/1000.0      #in mol(cm^3)
k1i      = 2.00e-0         ;     k2i  = 0.5e-0            # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1i     = 0.42e-0         ;     k3i  = 175e-0
#=============================================================================================
Ezero2    =  0.295         ;      Ezero3    =  0.025         ;    Ezero4    = 0.295 
E_in      = -0.605         ;      E_up      =  1.25+E_in     ;    E_fin     = E_in
Xi_in     = F*E_in/(R*T)   ;      Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 

Area              = np.pi*(1.5/10.0)**2


OilConc           = 9.44/1000.0        # concentration of pure toluene in mol/cm^3
         
##########################################################################################
##########################################################################################
                                       # concentration of pure water in mol/cm^3 = (1.00g/cm^3)/(55.55g/mol) = 0.055 mol/cm^3
#   CAUTION                            # This is, however, not the "Water Phase" here. Here, we have 26.67% Surfactant and 1.33% Toluene
#   CAUTION                            # and 72% Water. The polar phase might be 72 + 26.67
                                       # in the non-polar phase is 72/(72+26.67)= 0.7297
                                       # This means that the total Water conc (i.e. the active Water) will be 0.7297*0.055 mol/cm^3 = 0.04013 mol/cm^3
                                       # i.e. 40.13 mol/L.
WaterConc         = 40.13/1000.0 
##########################################################################################
##########################################################################################
DiffLenMult       = 3.0

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.0133
Oil_in_Water_Elec =  0.85
Twist_Point_in_cm =  0.003     # 50 micrometers
CutStrenght       =  350
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False 
every             = 500
equil_time        = 100000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 100        # To speed up the computation for finding the equilibrium... be careful with it!


#================================================================
# SAVE OUTPUT
#================================================================
def writer(Name, Arg):
    file.write(Name)
    file.write("\t")
    file.write(str(Arg))
    file.write("\n")


NAME = "%s.png" %Namee
file = open('%s.txt' % Namee, 'w')
writer('DA =', DA)
writer('DB =', DB)
writer('DC =', DC)
writer('DD =', DD)
writer('DE =', DE)
writer('DF =', DF)
writer('dXi =', dXi)
writer('nu =', Scanrate)
writer('k0_1 =', kzero1)
writer('k0_2 =', kzero2)
writer('k0_3 =', kzero3)
writer('k0_4 =', kzero4)
writer('alpha_1 =', alpha1)
writer('alpha_2 =', alpha2)
writer('alpha_3 =', alpha3)
writer('alpha_4 =', alpha4)
writer('TotConc x/1000 =', Totconc)
writer('k1 =', k1i)
writer('km1 =', km1i)
writer('k2 =', k2i)
writer('k3 =', k3i)
writer('E02 =', Ezero2)
writer('E03 =', Ezero3)
writer('E04 =', Ezero4)
writer('Ein =', E_in)
writer('Eup =', E_up)
writer('Efin =', E_fin)
writer('Area =', Area)
writer('WaterConc x/1000 =', WaterConc)
writer('OilConc x/1000 =', OilConc)
writer('DiffLenMult =', DiffLenMult)
writer('Oil_in_Water_Bulk =', Oil_in_Water_Bulk)
writer('Oil_in_Water_Elec =', Oil_in_Water_Elec)
writer('Twist_Point_in_cm =', Twist_Point_in_cm)
writer('CutStrenght =', CutStrenght)
file.close()

#=============================================================================================
#=============================================================================================
#   LOAD DATA FILE FOR COMPARISON WITH EXPERIMENT
#=============================================================================================
data_1 = np.genfromtxt('10mMMethylViologen_ME14_10mVps.txt', skip_header = 1, skip_footer = 0)
#=============================================================================================    
#============================================================================================= 

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#   to the diffusion coefficients utilized to compute the Lambda value, this should never be
#   a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#   increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#   The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#   This particular quantity might (or might not) be adopted from experiment to experiment
#   since different values of the homogeneous rate constants might require different times
#   to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#   THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#   This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = 2*(2*E_up - E_in - E_fin)/Scanrate
PPV       = 2*int((2*Xi_up - Xi_in - Xi_fin)/dXi)   #Points Per Voltammogram 
dt        = 2*(2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = 2*(2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
XiUp2     = np.arange(Xi_in, Xi_up,  dXi)
XiDown2   = np.arange(Xi_up, Xi_fin,  -dXi)
Xi        = np.concatenate([XiUp, XiDown, XiUp2, XiDown2])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
EUp2      = np.arange(E_in, E_up,  dE)
EDown2    = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown, EUp2, EDown2])
time      = np.linspace(0, Maxtime, int(PPV))

Xi_First_Cy = len(np.concatenate([XiUp, XiDown]))


#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = DiffLenMult*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/Lambda_Max)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = DiffLenMult*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/Lambda_Max)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------


def O_of_x(xvals, BulkOilPerc, ElecOilPerc, Twist, decayer):
    xmax      = xvals[-1]
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(xvals-Twist)/xmax) )
    ys        = y_slice
    return ys

#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, Twist = Twist_Point_in_cm, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('relative content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1i*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1i*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2i*OilConc
k3  = k3i*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1] - (-3*Profile_A[1] + 4*Profile_A[2] - Profile_A[3])/2
    Profile_D[0]     = Profile_D[1] - (-3*Profile_D[1] + 4*Profile_D[2] - Profile_D[3])/2
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('absolute content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_III.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)

print("Timelen = ", len(time))
for i in tqdm(range(len(time)-1)):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    

fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4


#Plotting the Crank-Nicolson results
if len(E) == len(fluxBV)+2:
    plot7.plot(E[0:-3], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-3], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-3], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-3], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-3], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)+1:
    plot7.plot(E[0:-2], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-2], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-2], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-2], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-2], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)


UPP = 1.75


plot1.set_ylim(-0.05*Totconc, UPP*Totconc)
plot2.set_ylim(-0.05*Totconc, UPP*Totconc)
plot3.set_ylim(-0.05*Totconc, UPP*Totconc)
plot4.set_ylim(-0.05*Totconc, UPP*Totconc)
plot5.set_ylim(-0.05*Totconc, UPP*Totconc)
plot6.set_ylim(-0.05*Totconc, UPP*Totconc)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 




plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig(Namee2, dpi = 100)
plt.show()




if len(E) == len(fluxBV)+2:
    print("A")
    plt.plot(-E[Xi_First_Cy:-3], -1000*F*Area*fluxBV[Xi_First_Cy:-1], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)+1:
    print("B")
    plt.plot(-E[Xi_First_Cy:-2], -1000*F*Area*fluxBV[Xi_First_Cy:-1], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV):
    print("C")
    plt.plot(-E[Xi_First_Cy:-1:], -1000*F*Area*fluxBV[Xi_First_Cy:-1:], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)-1:
    print("D")
    plt.plot(-E[Xi_First_Cy:-1], -1000*F*Area*fluxBV[Xi_First_Cy:-2], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)-2:
    print("E")
    plt.plot(-E[Xi_First_Cy:-1], -1000*F*Area*fluxBV[Xi_First_Cy:-3], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")

plt.plot(data_1[::,1]-E_in, data_1[::,2], color = 'black', linestyle = ':', linewidth = 2, label = "Rohan-Exp")
plt.ylim(-0.0789, 0.0789)

plt.xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
plt.ylabel(r'$I\,/\,\mathrm{mA}$')
plt.legend(frameon = False)
plt.savefig(NAME, dpi = 100)
plt.show()

np.save('%s_Out_E.npy' %Namee, E)
np.save('%s_Out_I.npy' %Namee, 1000*F*Area*fluxBV)
np.save('%s_Out_I1.npy' %Namee, 1000*F*Area*fluxBV1)
np.save('%s_Out_I2.npy' %Namee, 1000*F*Area*fluxBV2)
np.save('%s_Out_I3.npy' %Namee, 1000*F*Area*fluxBV3)
np.save('%s_Out_I4.npy' %Namee, 1000*F*Area*fluxBV4)










































































    
    
if Generate_Video == True:   
    
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = 2*(2*E_up - E_in - E_fin)/Scanrate
    PPV       = 2*int((2*Xi_up - Xi_in - Xi_fin)/dXi)   #Points Per Voltammogram 
    dt        = 2*(2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = 2*(2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    XiUp2     = np.arange(Xi_in, Xi_up,  dXi)
    XiDown2   = np.arange(Xi_up, Xi_fin,  -dXi)
    Xi        = np.concatenate([XiUp, XiDown, XiUp2, XiDown2])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    EUp2      = np.arange(E_in, E_up,  dE)
    EDown2    = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown, EUp2, EDown2])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    Xi_First_Cy = len(np.concatenate([XiUp, XiDown]))
    
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = DiffLenMult*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/Lambda_Max)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = DiffLenMult*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/Lambda_Max)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratios
    #----------------------------------------------------------------------------------------------
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, Twist, decayer):
        xmax      = xvals[-1]
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(xvals-Twist)/xmax) )
        ys        = y_slice
        return ys
    
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, Twist = Twist_Point_in_cm, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1i*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1i*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2i*OilConc
    k3  = k3i*OilConc 
        
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1] - (-3*Profile_A[1] + 4*Profile_A[2] - Profile_A[3])/2
        Profile_D[0]     = Profile_D[1] - (-3*Profile_D[1] + 4*Profile_D[2] - Profile_D[3])/2
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('absolute content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in tqdm(range(len(time)-1)):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        ############################################################
        #INITIALIZE-VIDOAPLOT
        ############################################################
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV1[0:i], color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV2[0:i], color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV3[0:i], color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV4[0:i], color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        STTT2 = 5000
        plot4.plot(-E[0:i], -1000*F*Area*fluxBV[0:i], color = 'black', linewidth = 1, linestyle = '-', label = "Sim")
        
        
        plot3.set_xlim(1.1*np.min(data_1[STTT2::,1]-E_in), 1.1*np.max(data_1[STTT2::,1]-E_in))     
        plot4.set_xlim(1.1*np.min(data_1[STTT2::,1]-E_in), 1.1*np.max(data_1[STTT2::,1]-E_in)) 
        plot3.set_ylim(1.3*np.min(data_1[STTT2::,2]), 1.3*np.max(data_1[STTT2::,2]))     
        plot4.set_ylim(1.3*np.min(data_1[STTT2::,2]), 1.3*np.max(data_1[STTT2::,2]))   
        
        plot1.set_ylim(-0.05*Totconc, 1.75*Totconc)
        plot2.set_ylim(-0.05*Totconc, 1.75*Totconc)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        
        plot1.set_xlabel(r'$x$ / cm')
        plot2.set_xlabel(r'$x$ / cm')
        plot3.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
        plot4.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
        
        plot1.set_ylabel(r'$c_{\mathrm{S,o}}(x,t)$')
        plot2.set_ylabel(r'$c_{\mathrm{S,w}}(x,t)$')
        plot3.set_ylabel(r'$I\,/\,\mathrm{mA}$')
        plot4.set_ylabel(r'$I\,/\,\mathrm{mA}$')
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
    
    Frames_Per_Second = int(len(img_array)/30)     # video always lasts 30 s
    
   
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
    
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig8_FITTING_EXPDATA/001_Rohan_Data_FINAL_ME_Fit/Just_Plotting_for_Paper.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 20 20:21:33 2021

@author: gisel
"""
import numpy as np
import matplotlib.pyplot as plt
font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

Name = 299

E    = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_E.npy' %Name)
Itot = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_I.npy' %Name)
I1   = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_I1.npy' %Name)
I2   = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_I2.npy' %Name)
I3   = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_I3.npy' %Name)
I4   = np.load('AAA%s_0.01_1.3perc_TOLUENECALC_Out_I4.npy' %Name)

data_1 = np.genfromtxt('10mMMethylViologen_ME14_10mVps.txt', skip_header = 1, skip_footer = 0)

E_in  = -0.605
STTT  = 9700
STTT2 = 5000

plt.figure(figsize = (7,3.0), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)


plot1.plot(-E[STTT:-2:], -Itot[STTT::], color = 'black', linewidth = 1.0, label = "Sim")
plot1.plot(data_1[STTT2::,1]-E_in, data_1[STTT2::,2], color = 'black', linestyle = ':', linewidth = 2.0, label = "Exp")
plot1.set_xlabel(r'$E\,\,\mathrm{vs.}\,E^{0}\,/\,\mathrm{V}$')
plot1.set_ylabel(r'$I\,/\,\mathrm{mA}$')
plot1.set_ylim(-0.075,0.079)
plot1.legend(frameon = False)

plot2.plot(-E[STTT:-2:], -I1[STTT::], color = 'blue', linewidth = 1.0)
plot2.plot(-E[STTT:-2:], -I2[STTT::], color = 'red', linewidth = 1.0, label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
plot2.plot(-E[STTT:-2:], -I3[STTT::], color = 'cyan', linewidth = 1.0, label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
plot2.plot(-E[STTT:-2:], -I4[STTT::], color = 'orange', linewidth = 1.0, label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
plot2.plot(-E[STTT:-2:], -Itot[STTT::], color = 'black', linewidth = 1.0, label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
plot2.set_xlabel(r'$E\,\,\mathrm{vs.}\,E^{0}\,/\,\mathrm{V}$')
plot2.set_ylabel(r'$I\,/\,\mathrm{mA}$')
plot2.set_ylim(-0.072,0.072)
plot2.legend(frameon = False)



plt.tight_layout()
plt.savefig('CV_Fit_Out_AAA.png', dpi = 100)
plt.show()

==> Figures/Fig8_FITTING_EXPDATA/002_Rohan_Data_FINAL_LinFit/20210330_FINAL_FIT_0.01.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Dec 28 12:02:03 2020

@author: Timbo
"""
import numpy as np
import matplotlib.pyplot as plt
from   tqdm import tqdm

#np.set_printoptions(formatter={'float': lambda x: "{0:0.1f}".format(x)})

font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

#==============================================================================================
#The following reaction scheme is considered
#==============================================================================================
#         k°1 a1 E°1  E°2 k°2 a2           CAUTION.... ACTUALLY D IS THE INITIAL SPECIES TO EQUATE WITH A
#        A <---->  B  <---->   C           !!! REACTIONS IN OIL !!!  
#        |         |           |           k1*D*oil = km1*A*water  K1 = k1/km1   D(in water) + Oil --> A(in Oil) + Water
#      k1/km1    k2/km2      k3/km3        k2*E*oil = km2*B*water  K2 = k2/km2   E(in water) + Oil --> B(in Oil) + Water
#        |         |           |           k3*F*oil = km3*C*water  K3 = k3/km3   F(in water) + Oil --> C(in Oil) + Water
#        D <---->  E  <---->   F           !!! REACTIONS IN WATER !!!
#        k°3 a3 E°3   k°4 a4 E°4
#==============================================================================================
# E°1 is always fixed to 0, the other E° have to be given relative to E°1
# Only k1 and km1 and k2, k3 have to be given. km2 and km3 will 
# be calculated on the flow.
#==============================================================================================

#Put it True FOR GENERATING_VIDEOS. This takes some time. The file has to be in a separate folder, NOT on the desktop or you are in
# serious trouble soon ;)
Generate_Video = False

# ONLY change the Path to the folder and the name of the video in the '' here!!!
if Generate_Video == True:
    VIDEOPATH    = r'C:\Users\gisel\Desktop\Recent_Papers\20210123_ME_Paper_ThomasNann\20210320_FITTING_EXPDATA\001_Rohan_Data_FINAL_ME_Fit\*.jpg'
    KillPath     = r'C:\Users\gisel\Desktop\Recent_Papers\20210123_ME_Paper_ThomasNann\20210320_FITTING_EXPDATA\001_Rohan_Data_FINAL_ME_Fit'
    VIDEONAME    = 'Video_Me_Fit_dXi_0.01'
    import glob 
    import cv2
    import os
    videoplot3ylimlow = -0.4
    videoplot3ylimup  =  0.45
    videoplot4ylimlow = -0.55
    videoplot4ylimup  =  0.7
    


Namee  = 'BBB299_0.01_1.3perc_TOLUENECALC'
Namee2 = 'BBB299_0.01_1.3perc_Profiles_TOLUENECALC.png'


#==============================================================================================
# Define The Inputs
#==============================================================================================
F = 96485                  ;       dXi        = 0.01
R = 8.314                  ;       Scanrate   = 0.01
T = 298                    ;       Lambda_Max = 0.5

#==============================================================================================
DA     = 3.0e-6            ;       DD     = 6.2e-6
DB     = 7.5e-6            ;       DE     = 9.0e-6
DC     = 2.0e-6            ;       DF     = 8.0e-6
kzero1 = 15e-3             ;       kzero3 = 15e-3
alpha1 = 0.5               ;       alpha3 = 0.5
kzero2 = 1e-3              ;       kzero4 = 15e-3        
alpha2 = 0.5               ;       alpha4 = 0.5
#=============================================================================================
Totconc = 0.01/1000.0      #in mol(cm^3)
k1i      = 2.00e-0         ;     k2i  = 0.5e-0            # CAUTION, IT IS: km1*A*w  ; k1*D*o 
km1i     = 0.42e-0         ;     k3i  = 175e-0
#=============================================================================================
Ezero2    =  0.295         ;      Ezero3    =  0.025         ;    Ezero4    = 0.295 
E_in      = -0.605         ;      E_up      =  1.25+E_in     ;    E_fin     = E_in
Xi_in     = F*E_in/(R*T)   ;      Xi_up     = F*E_up/(R*T)   ;    Xi_fin    = F*E_fin/(R*T) 

Area              = np.pi*(1.5/10.0)**2


OilConc           = 9.44/1000.0        # concentration of pure toluene in mol/cm^3
         
##########################################################################################
##########################################################################################
                                       # concentration of pure water in mol/cm^3 = (1.00g/cm^3)/(55.55g/mol) = 0.055 mol/cm^3
#   CAUTION                            # This is, however, not the "Water Phase" here. Here, we have 26.67% Surfactant and 1.33% Toluene
#   CAUTION                            # and 72% Water. The polar phase might be 72 + 26.67
                                       # in the non-polar phase is 72/(72+26.67)= 0.7297
                                       # This means that the total Water conc (i.e. the active Water) will be 0.7297*0.055 mol/cm^3 = 0.04013 mol/cm^3
                                       # i.e. 40.13 mol/L.
WaterConc         = 40.13/1000.0 
##########################################################################################
##########################################################################################
DiffLenMult       = 3.0

#Define the Oil In Water Profile
Oil_in_Water_Bulk =  0.0133
Oil_in_Water_Elec =  0.0133
Twist_Point_in_cm =  0.003     # 50 micrometers
CutStrenght       =  350
ylimupconcs       =  1.7       # limits will be scaled down by Totconc ---> thus are relative
ylimlowconcs      = -0.1       # limits will be scaled down by Totconc ---> thus are relative
Plot_Transition   = False 
every             = 500
equil_time        = 100000
fix_dt2           = True       # To speed up the computation for finding the equilibrium... be careful with it!
fixed_dt2         = 100        # To speed up the computation for finding the equilibrium... be careful with it!


#================================================================
# SAVE OUTPUT
#================================================================
def writer(Name, Arg):
    file.write(Name)
    file.write("\t")
    file.write(str(Arg))
    file.write("\n")


NAME = "%s.png" %Namee
file = open('%s.txt' % Namee, 'w')
writer('DA =', DA)
writer('DB =', DB)
writer('DC =', DC)
writer('DD =', DD)
writer('DE =', DE)
writer('DF =', DF)
writer('dXi =', dXi)
writer('nu =', Scanrate)
writer('k0_1 =', kzero1)
writer('k0_2 =', kzero2)
writer('k0_3 =', kzero3)
writer('k0_4 =', kzero4)
writer('alpha_1 =', alpha1)
writer('alpha_2 =', alpha2)
writer('alpha_3 =', alpha3)
writer('alpha_4 =', alpha4)
writer('TotConc x/1000 =', Totconc)
writer('k1 =', k1i)
writer('km1 =', km1i)
writer('k2 =', k2i)
writer('k3 =', k3i)
writer('E02 =', Ezero2)
writer('E03 =', Ezero3)
writer('E04 =', Ezero4)
writer('Ein =', E_in)
writer('Eup =', E_up)
writer('Efin =', E_fin)
writer('Area =', Area)
writer('WaterConc x/1000 =', WaterConc)
writer('OilConc x/1000 =', OilConc)
writer('DiffLenMult =', DiffLenMult)
writer('Oil_in_Water_Bulk =', Oil_in_Water_Bulk)
writer('Oil_in_Water_Elec =', Oil_in_Water_Elec)
writer('Twist_Point_in_cm =', Twist_Point_in_cm)
writer('CutStrenght =', CutStrenght)
file.close()

#=============================================================================================
#=============================================================================================
#   LOAD DATA FILE FOR COMPARISON WITH EXPERIMENT
#=============================================================================================
data_1 = np.genfromtxt('10mMMethylViologen_ME14_10mVps.txt', skip_header = 1, skip_footer = 0)
#=============================================================================================    
#============================================================================================= 

##############################################################################################
#   In this pre-loop, the initial concentration Profiles will be calculated
#   It is considered that B, C, E and F are approximately at zero concentration
#   such that only A and D are initially present in the electrolyte.
#   A and C therefor equate according to a time-independent diffusion-reaction
#   equation, which considers the local concentration of oil in water and also
#   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
#   to the diffusion coefficients utilized to compute the Lambda value, this should never be
#   a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
#   increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
#   The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
#   This particular quantity might (or might not) be adopted from experiment to experiment
#   since different values of the homogeneous rate constants might require different times
#   to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
#   THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
#   This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
##############################################################################################

Maxtime   = 2*(2*E_up - E_in - E_fin)/Scanrate
PPV       = 2*int((2*Xi_up - Xi_in - Xi_fin)/dXi)   #Points Per Voltammogram 
dt        = 2*(2*E_up - E_in - E_fin)/(PPV*Scanrate)
dE        = 2*(2*E_up - E_in - E_fin)/(PPV)
print("dt = ", dt)
#=============================================================================================
XiUp      = np.arange(Xi_in, Xi_up,  dXi)
XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
XiUp2     = np.arange(Xi_in, Xi_up,  dXi)
XiDown2   = np.arange(Xi_up, Xi_fin,  -dXi)
Xi        = np.concatenate([XiUp, XiDown, XiUp2, XiDown2])
EUp       = np.arange(E_in, E_up,  dE)
EDown     = np.arange(E_up, E_fin, -dE)
EUp2      = np.arange(E_in, E_up,  dE)
EDown2    = np.arange(E_up, E_fin, -dE)
E         = np.concatenate([EUp, EDown, EUp2, EDown2])
time      = np.linspace(0, Maxtime, int(PPV))

Xi_First_Cy = len(np.concatenate([XiUp, XiDown]))


#=============================================================================================
Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))

if DA == DB == DC == DD == DE == DF:
    xMax  = DiffLenMult*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
    dx    = (DB*dt/Lambda_Max)**0.5
else:
    D_Array = np.array([DA, DB, DC, DD, DE, DF])
    DMAXIND = D_Array.argmax()
    xMax    = DiffLenMult*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
    dx      = (D_Array[DMAXIND]*dt/Lambda_Max)**0.5      
x         = np.arange(dx, xMax, dx)
print("len of x = ", len(x))



#----------------------------------------------------------------------------------------------
# define the function which computes the oil in water ratios
#----------------------------------------------------------------------------------------------


def O_of_x(xvals, BulkOilPerc, ElecOilPerc, Twist, decayer):
    xmax      = xvals[-1]
    y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(xvals-Twist)/xmax) )
    ys        = y_slice
    return ys

#compute the oil in water rtio and plot it

oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, Twist = Twist_Point_in_cm, decayer = CutStrenght)
wat = 1-oil

plt.figure(figsize=(10,5), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)



plot1.plot(x, wat, label = "w(x) i.e. relative water content")
plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
plot1.set_ylabel('relative content oil, water', fontsize = 20)
plot1.set_ylim(-0.05, 1.05)    
plot1.legend(frameon = False, fontsize = 15)
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
#plt.show()
#############################################################################
#############################################################################

km1 = km1i*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
k1  = k1i*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
k2  = k2i*OilConc
k3  = k3i*OilConc 



Kp      =  k1/km1
AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
concsA  =  AMult*np.ones(len(x))          
concsD  =  DMult*np.ones(len(x))
ABulk   =  AMult
DBulk   =  DMult

print("A BULK = ", ABulk)  
print("D BULK = ", DBulk)      

#==============================================================================
#==============================================================================
# A, if species is in Water, B if species is in Oil
#==============================================================================
#==============================================================================

dt2 = 0.5*dx**2/DA
if fix_dt2 == True:
    dt2 = fixed_dt2
    print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
    print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )

time2 = np.arange(0, equil_time, dt2)


#LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
#LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works

LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work



print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
concs = np.concatenate([concsA[1:-1], concsD[1:-1]])

#Initialize the Matrices
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
        if j == (i+1):    # upper diagonal
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            
        if j == (i-1):    # lower diagonal
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      

#Adding in the homogeneous kinetics to the main diagonals
A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]

'''
#Add in the no-flux Boundaries opposite of the electrode
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
'''

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    


#Add in the no-flux Boundaries at the electrode 
A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]


UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
    
for i in range(len(time2)-1):
    FullMat_0 = FullMat_t0.copy()
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
    #================================================================
    FullMat_1        = FullMat_t1.copy()
    concs            = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))
    Profile_D        = np.zeros(len(x))
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_D[1:-1]  = concs[(len(x)-2)::]
    Profile_A[0]     = Profile_A[1] - (-3*Profile_A[1] + 4*Profile_A[2] - Profile_A[3])/2
    Profile_D[0]     = Profile_D[1] - (-3*Profile_D[1] + 4*Profile_D[2] - Profile_D[3])/2
    Profile_A[-1]    = Profile_A[-2]
    Profile_D[-1]    = Profile_D[-2]
    if Plot_Transition == True:
        if i%every ==0:
            plt.plot(x, Profile_A, color = 'grey')
            plt.plot(x, Profile_D, color = 'blue')
            plt.plot(x, Profile_A+Profile_D, color = 'green')
plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
#plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
#plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
#plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
plot2.legend(frameon = False)  
plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
plot2.set_ylabel('absolute content species', fontsize = 20)
#plot2.set_ylim(-0.05, 1.05)    
plot2.legend(frameon = False, fontsize = 15)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)

plt.tight_layout()
plt.savefig("Relative_Contents_III.png", dpi = 100)
plt.show()



#=======================================================================================================
#=======================================================================================================
#=======================================================================================================
#  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)

#  It is super important, that the computation starts at a potential very negative (at least 0.3 V
#  from the most negative E°, such that the concntration of all species which are NOT A or D can be
#  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
#=======================================================================================================
#=======================================================================================================
#=======================================================================================================


K1      =  k1/km1
K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
km2     =  k2/K2                               ;       km3     =   k3/K3 
print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)



#=============================================================================================
concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])

plt.plot(x, LambdasA, label = "A")
plt.plot(x, LambdasB, label = "B")
plt.plot(x, LambdasC, label = "C")
plt.plot(x, LambdasD, label = "D")
plt.plot(x, LambdasE, label = "E")
plt.plot(x, LambdasF, label = "F")
plt.ylabel("Lambdas")
plt.show()



#==============================================================================================
# Define the Current-introduced -implicit boundaries for the upper branch of the reaction
#==============================================================================================

Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
Y4     =  Y3 + 1/Y2
Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    

aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)

ba1    =  4*Y3/(3*Y1*Y2*Y4)
ba2    = -1*Y3/(3*Y1*Y2*Y4)
bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)

ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  

#==============================================================================================
# Define the Current-introduced -implicit boundaries for the lower branch of the reaction
#==============================================================================================

Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
Z4     =  Z3 + 1/Z2
Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     

dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)

ed1    =  4*Z3/(3*Z1*Z2*Z4)
ed2    = -1*Z3/(3*Z1*Z2*Z4)
ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)

fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)


#==============================================================================================
#Initialize the Matrices
#==============================================================================================
A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
ID          = np.identity(len(x)-2)
ZeroMat     = np.zeros((len(x)-2,len(x)-2))

#==============================================================================================
# Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
for i in range(len(x)-2):
    for j in range(len(x)-2):
        if i == j:
            A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
            B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
            C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
            D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
            F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
        
        if j == (i+1):  # upper diagonals
            A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
            A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
            B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
            B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
            C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
            C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
            D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
            D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
            E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
            E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
            F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
            F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
            
        if j == (i-1):  # lower diagonals
            A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
            A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
            B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
            B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
            C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
            C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
            D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
            D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
            E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
            E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
            F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
            F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
            
            
            
            
#===============================================================================================
#add in the kinetics to the main diagonals
#===============================================================================================
A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
'''
#===============================================================================================
#Add in the no-flux Boundaries at the opposite of the electrode
#===============================================================================================
A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
B_t0n[-1,-1] += -LambdasB[-3]+4*LambdasB[-2]+LambdasB[-1]
B_t1n[-1,-1] +=  LambdasB[-3]-4*LambdasB[-2]-LambdasB[-1]
C_t0n[-1,-1] += -LambdasC[-3]+4*LambdasC[-2]+LambdasC[-1]
C_t1n[-1,-1] +=  LambdasC[-3]-4*LambdasC[-2]-LambdasC[-1]
D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
E_t0n[-1,-1] += -LambdasE[-3]+4*LambdasE[-2]+LambdasE[-1]
E_t1n[-1,-1] +=  LambdasE[-3]-4*LambdasE[-2]-LambdasE[-1]
F_t0n[-1,-1] += -LambdasF[-3]+4*LambdasF[-2]+LambdasF[-1]
F_t1n[-1,-1] +=  LambdasF[-3]-4*LambdasF[-2]-LambdasF[-1]
'''
#===============================================================================================
#To add the constant boundary opposite to the electrode
#===============================================================================================

ConstBound_A     = np.zeros((len(x)-2))
ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
ConstBound_D     = np.zeros((len(x)-2))
ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
Zerovect         = np.zeros(len(x)-2)
BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 


#===============================================================================================
#Stack the matrices of the old timestap
#===============================================================================================
Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
#===============================================================================================
#Stack the matrices of the new timestap
#===============================================================================================
Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])

#===============================================================================================
#Begin the actual calculations of Crank-Nicolson
#===============================================================================================
plt.figure(figsize = (8,12), dpi = 100)
plot1 = plt.subplot(4,2,1)
plot2 = plt.subplot(4,2,2)
plot3 = plt.subplot(4,2,3)
plot4 = plt.subplot(4,2,4)
plot5 = plt.subplot(4,2,5)
plot6 = plt.subplot(4,2,6)
plot7 = plt.subplot(4,2,7)
plot8 = plt.subplot(4,2,8)

print("Timelen = ", len(time))
for i in tqdm(range(len(time)-1)):
    #=================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_0 = FullMat_t0.copy()
    FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
    FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
    FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
    FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
    FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
    FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
    
    FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
    FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
    FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
    FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
    FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
    FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
    
    FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
    FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
    FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
    FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
    FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
    FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
    FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
    FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
    FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
    FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
    FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
    
    FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
    FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
    FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
    FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
    FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
    FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
    
    FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
    FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
    FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
    FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
    FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
    FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
    #================================================================
    # Calculating the intermediate solution
    #================================================================
    Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
    #================================================================
    #=================================================================
    #Setting u Matrices for Intermediate time step
    #=================================================================
    FullMat_1 = FullMat_t1.copy()
    FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
    FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
    FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
    FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
    FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
    FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
    
    FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
    FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
    FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
    FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
    FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
    FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
    
    FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
    FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
    FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
    FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
    FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
    #_______________________________________________________________________________________________________________________
    
    FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
    FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
    FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
    FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
    
    FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
    FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
    FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
    FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
    
    FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
    FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
    FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
    FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
    #================================================================
    # Calculating the fluu-step solution
    #================================================================
    concs                = np.linalg.solve(FullMat_1, Interm)
    #================================================================
    #================================================================
    #Setting up empy arrays for concentration profiles
    #================================================================
    #================================================================
    Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
    Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
    #================================================================
    Profile_A[1:-1]  = concs[:(len(x)-2):]
    Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
    Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
    Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
    Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
    Profile_F[1:-1]  = concs[(5*len(x)-10)::]
    #================================================================
    #================================================================
    Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
    Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
    #================================================================
    #================================================================
    Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
    Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
    Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
    Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
    Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
    Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
    
   
    
   
    
    fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                              (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                             (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
    fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                             (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
    fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                              (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                             (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
    fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                              + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
    

    if i == 0:
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 0.5)
        plot6.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 0.5)
        
        PL1_Ylim_low = -0.05*np.max(Profile_A)
        PL1_Ylim_up  =  1.1*np.max(Profile_A)
        PL2_Ylim_low = -0.05*np.max(Profile_D)
        PL2_Ylim_up  =  1.1*np.max(Profile_D)
        
    if i%every ==0:
        plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
        plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
        plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
        plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
        plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
        plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    

fluxBV = fluxBV1 + fluxBV2 + fluxBV3 + fluxBV4


#Plotting the Crank-Nicolson results
if len(E) == len(fluxBV)+2:
    plot7.plot(E[0:-3], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-3], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-3], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-3], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-3], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)+1:
    plot7.plot(E[0:-2], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-2], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-2], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-2], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-2], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV):
    plot7.plot(E[0:-1], fluxBV[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[0:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-1:
    plot7.plot(E[0:-1], fluxBV[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-1]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
if len(E) == len(fluxBV)-2:
    plot7.plot(E[0:-1], fluxBV[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'black', linewidth = 1, linestyle = '-', label = r'$\chi_{\mathrm{tot}}$')
    plot8.plot(E[0:-1], fluxBV1[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'blue', linewidth = 1, linestyle = '-',  label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV2[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
    plot8.plot(E[0:-1], fluxBV3[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
    plot8.plot(E[0:-1], fluxBV4[1:-2]/(F*DA*Scanrate/(R*T))**0.5, color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')

print("MaxChi Crank-Nicolson", max(fluxBV[1:-1])/(F*DA*Scanrate/(R*T))**0.5)


UPP = 1.75


plot1.set_ylim(-0.05*Totconc, UPP*Totconc)
plot2.set_ylim(-0.05*Totconc, UPP*Totconc)
plot3.set_ylim(-0.05*Totconc, UPP*Totconc)
plot4.set_ylim(-0.05*Totconc, UPP*Totconc)
plot5.set_ylim(-0.05*Totconc, UPP*Totconc)
plot6.set_ylim(-0.05*Totconc, UPP*Totconc)
 
plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot3.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot4.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot5.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot6.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot7.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
plot8.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)


plot1.set_ylabel(r'$c_{\mathrm{A,o}}(x,t)$', fontsize = 20)    
plot2.set_ylabel(r'$c_{\mathrm{A,w}}(x,t)$', fontsize = 20)    
plot3.set_ylabel(r'$c_{\mathrm{B,o}}(x,t)$', fontsize = 20)    
plot4.set_ylabel(r'$c_{\mathrm{B,w}}(x,t)$', fontsize = 20)    
plot5.set_ylabel(r'$c_{\mathrm{C,o}}(x,t)$', fontsize = 20)    
plot6.set_ylabel(r'$c_{\mathrm{C,w}}(x,t)$', fontsize = 20) 
plot7.set_ylabel(r'$\chi(E)$', fontsize = 20) 
plot8.set_ylabel(r'$\chi(E)$', fontsize = 20)    



plot5.set_xlabel(r'$x$ / cm', fontsize = 20)
plot6.set_xlabel(r'$x$ / cm', fontsize = 20) 
plot7.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 
plot8.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}$', fontsize = 20) 




plot1.legend(frameon = False)      
plot2.legend(frameon = False)      
plot3.legend(frameon = False)      
plot4.legend(frameon = False)      
plot5.legend(frameon = False)      
plot6.legend(frameon = False)  
plot7.legend(frameon = False)      
plot8.legend(frameon = False)   
plt.tight_layout()   

plt.savefig(Namee2, dpi = 100)
plt.show()




if len(E) == len(fluxBV)+2:
    print("A")
    plt.plot(-E[Xi_First_Cy:-3], -1000*F*Area*fluxBV[Xi_First_Cy:-1], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)+1:
    print("B")
    plt.plot(-E[Xi_First_Cy:-2], -1000*F*Area*fluxBV[Xi_First_Cy:-1], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV):
    print("C")
    plt.plot(-E[Xi_First_Cy:-1:], -1000*F*Area*fluxBV[Xi_First_Cy:-1:], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)-1:
    print("D")
    plt.plot(-E[Xi_First_Cy:-1], -1000*F*Area*fluxBV[Xi_First_Cy:-2], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")
if len(E) == len(fluxBV)-2:
    print("E")
    plt.plot(-E[Xi_First_Cy:-1], -1000*F*Area*fluxBV[Xi_First_Cy:-3], color = 'black', linewidth = 1, linestyle = '-', label = "Simulation")

plt.plot(data_1[::,1]-E_in, data_1[::,2], color = 'black', linestyle = ':', linewidth = 2, label = "Rohan-Exp")
plt.ylim(-0.0789, 0.0789)

plt.xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
plt.ylabel(r'$I\,/\,\mathrm{mA}$')
plt.legend(frameon = False)
plt.savefig(NAME, dpi = 100)
plt.show()

np.save('%s_Out_E.npy' %Namee, E)
np.save('%s_Out_I.npy' %Namee, 1000*F*Area*fluxBV)
np.save('%s_Out_I1.npy' %Namee, 1000*F*Area*fluxBV1)
np.save('%s_Out_I2.npy' %Namee, 1000*F*Area*fluxBV2)
np.save('%s_Out_I3.npy' %Namee, 1000*F*Area*fluxBV3)
np.save('%s_Out_I4.npy' %Namee, 1000*F*Area*fluxBV4)










































































    
    
if Generate_Video == True:   
    
    ##############################################################################################
    #   In this pre-loop, the initial concentration Profiles will be calculated
    #   It is considered that B, C, E and F are approximately at zero concentration
    #   such that only A and D are initially present in the electrolyte.
    #   A and C therefor equate according to a time-independent diffusion-reaction
    #   equation, which considers the local concentration of oil in water and also
    #   the spatially dependent diffusion coefficients. Since they can be at the utmost limit
    #  to the diffusion coefficients utilized to compute the Lambda value, this should never be
    #  a problem fpr the numerical stability of the algorithm --> i.e. either the accuracy is 
    #  increased, or the initial lambda = 0.5 accuracy is used. lambda = D*dt/dx**2
    #  The Maxtime here, ist the time which is used to "stabilize" the concentration profile.
    #  This particular quantity might (or might not) be adopted from experiment to experiment
    #  since different values of the homogeneous rate constants might require different times
    #  to stabilize the concentration profile at its equilibrium vaule. NOTE!!!!!
    #  THOUGH THE IS AN EQUILIBRIUM, THE CONCENTRATIONS ARE NOT EQUALLY PARTITIONED-->
    #  This is essentially caused by the stabe non-unity and spatially dependent oil in water ratio
    ##############################################################################################
    
    Maxtime   = 2*(2*E_up - E_in - E_fin)/Scanrate
    PPV       = 2*int((2*Xi_up - Xi_in - Xi_fin)/dXi)   #Points Per Voltammogram 
    dt        = 2*(2*E_up - E_in - E_fin)/(PPV*Scanrate)
    dE        = 2*(2*E_up - E_in - E_fin)/(PPV)
    print("dt = ", dt)
    #=============================================================================================
    XiUp      = np.arange(Xi_in, Xi_up,  dXi)
    XiDown    = np.arange(Xi_up, Xi_fin, -dXi)
    XiUp2     = np.arange(Xi_in, Xi_up,  dXi)
    XiDown2   = np.arange(Xi_up, Xi_fin,  -dXi)
    Xi        = np.concatenate([XiUp, XiDown, XiUp2, XiDown2])
    EUp       = np.arange(E_in, E_up,  dE)
    EDown     = np.arange(E_up, E_fin, -dE)
    EUp2      = np.arange(E_in, E_up,  dE)
    EDown2    = np.arange(E_up, E_fin, -dE)
    E         = np.concatenate([EUp, EDown, EUp2, EDown2])
    time      = np.linspace(0, Maxtime, int(PPV))
    
    Xi_First_Cy = len(np.concatenate([XiUp, XiDown]))
    
    
    #=============================================================================================
    Xi1       = Xi                           ;         Xi3       = Xi - F*Ezero3/(R*T)
    Xi2       = Xi - F*Ezero2/(R*T)          ;         Xi4       = Xi - F*Ezero4/(R*T)
    fluxBV1   = np.zeros(len(time))          ;         fluxBV3   = np.zeros(len(time))
    fluxBV2   = np.zeros(len(time))          ;         fluxBV4   = np.zeros(len(time))
    
    if DA == DB == DC == DD == DE == DF:
        xMax  = DiffLenMult*(np.pi*DA*Maxtime)**0.5     #no matter which D is taken
        dx    = (DB*dt/Lambda_Max)**0.5
    else:
        D_Array = np.array([DA, DB, DC, DD, DE, DF])
        DMAXIND = D_Array.argmax()
        xMax    = DiffLenMult*(np.pi*D_Array[DMAXIND]*Maxtime)**0.5
        dx      = (D_Array[DMAXIND]*dt/Lambda_Max)**0.5      
    x         = np.arange(dx, xMax, dx)
    print("len of x = ", len(x))
    
    
    
    #----------------------------------------------------------------------------------------------
    # define the function which computes the oil in water ratios
    #----------------------------------------------------------------------------------------------
    
    
    def O_of_x(xvals, BulkOilPerc, ElecOilPerc, Twist, decayer):
        xmax      = xvals[-1]
        y_slice   = BulkOilPerc + (ElecOilPerc-BulkOilPerc)/(1 + np.exp(decayer*(xvals-Twist)/xmax) )
        ys        = y_slice
        return ys
    
    #compute the oil in water rtio and plot it
    
    oil = O_of_x(xvals = x, BulkOilPerc = Oil_in_Water_Bulk, ElecOilPerc = Oil_in_Water_Elec, Twist = Twist_Point_in_cm, decayer = CutStrenght)
    wat = 1-oil
    
    plt.figure(figsize=(10,5), dpi = 100)
    plot1 = plt.subplot(121)
    plot2 = plt.subplot(122)
    
    
    
    plot1.plot(x, wat, label = "w(x) i.e. relative water content")
    plot1.plot(x,oil, label = "o(x) i.e. relative oil content")
    plot1.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot1.set_ylabel('relative content oil, water', fontsize = 20)
    plot1.set_ylim(-0.05, 1.05)    
    plot1.legend(frameon = False, fontsize = 15)
    plot1.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    #plt.show()
    #############################################################################
    #############################################################################
    
    km1 = km1i*WaterConc     #Make second order rate constants to pseudo-homogeneous rate constants
    k1  = k1i*OilConc        #Make second order rate constants to pseudo-homogeneous rate constants
    k2  = k2i*OilConc
    k3  = k3i*OilConc 
        
    
    
    Kp      =  k1/km1
    AMult   =  Kp*Totconc*(oil[-1]/wat[-1])/(1+Kp*(oil[-1]/wat[-1]))
    DMult   =  Totconc/(1+Kp*(oil[-1]/wat[-1]))
    concsA  =  AMult*np.ones(len(x))          
    concsD  =  DMult*np.ones(len(x))
    ABulk   =  AMult
    DBulk   =  DMult
    
    print("A BULK = ", ABulk)  
    print("D BULK = ", DBulk)      
    
    #==============================================================================
    #==============================================================================
    # A, if species is in Water, B if species is in Oil
    #==============================================================================
    #==============================================================================
    
    dt2 = 0.5*dx**2/DA
    if fix_dt2 == True:
        dt2 = fixed_dt2
        print("LambdaA of_equating-finder is =", (DA*dt2/dx**2) )
        print("LambdaD of_equating-finder is =", (DD*dt2/dx**2) )
    
    time2 = np.arange(0, equil_time, dt2)
    
    
    #LambdasA  = DA*np.ones(len(oil))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    #LambdasD  = DD*np.ones(len(wat))*dt/dx**2     # This is the solution for invariant D and Lambda- which works
    
    LambdasA  = DA*oil*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    LambdasD  = DD*wat*dt2/dx**2                  # This is the solution for variant D and Lambda- which does not work
    
    
    
    print("LambdaA_max = ", np.max(LambdasA), "LambdaD_max = ", np.max(LambdasD[0]) )
    concs = np.concatenate([concsA[1:-1], concsD[1:-1]])
    
    #Initialize the Matrices
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
            if j == (i+1):    # upper diagonal
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                
            if j == (i-1):    # lower diagonal
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]      
    
    #Adding in the homogeneous kinetics to the main diagonals
    A_t1n +=  km1*dt2*ID*wat[1:-1]      ;     A_t0n -= km1*dt2*ID*wat[1:-1]
    D_t1n +=  k1*dt2*ID*oil[1:-1]       ;     D_t0n -= k1*dt2*ID*oil[1:-1]
    
    '''
    #Add in the no-flux Boundaries opposite of the electrode
    A_t0n[-1,-1] += -LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1]
    A_t1n[-1,-1] +=  LambdasA[-3]-4*LambdasA[-2]-LambdasA[-1]
    D_t0n[-1,-1] += -LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1]
    D_t1n[-1,-1] +=  LambdasD[-3]-4*LambdasD[-2]-LambdasD[-1]
    '''
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Bound_Vect_AD    = np.concatenate([ConstBound_A, ConstBound_D])                    
    
    
    #Add in the no-flux Boundaries at the electrode 
    A_t0n[0,0]   +=  LambdasA[0]+4*LambdasA[1]-LambdasA[2]
    A_t1n[0,0]   += -LambdasA[0]-4*LambdasA[1]+LambdasA[2]
    D_t0n[0,0]   +=  LambdasD[0]+4*LambdasD[1]-LambdasD[2]
    D_t1n[0,0]   += -LambdasD[0]-4*LambdasD[1]+LambdasD[2]
    
    
    UpperMat_t0  = np.hstack([A_t0n, k1*dt2*ID*oil[1:-1]])        ;      UpperMat_t1  = np.hstack([A_t1n, -k1*dt2*ID*oil[1:-1]])
    LowerMat_t0  = np.hstack([km1*dt2*ID*wat[1:-1], D_t0n])       ;      LowerMat_t1  = np.hstack([-km1*dt2*ID*wat[1:-1], D_t1n])
    FullMat_t0   = np.vstack([UpperMat_t0, LowerMat_t0])
    FullMat_t1   = np.vstack([UpperMat_t1, LowerMat_t1])
        
    for i in range(len(time2)-1):
        FullMat_0 = FullMat_t0.copy()
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm           = np.dot(FullMat_0, concs) + 2*Bound_Vect_AD
        #================================================================
        FullMat_1        = FullMat_t1.copy()
        concs            = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))
        Profile_D        = np.zeros(len(x))
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_D[1:-1]  = concs[(len(x)-2)::]
        Profile_A[0]     = Profile_A[1] - (-3*Profile_A[1] + 4*Profile_A[2] - Profile_A[3])/2
        Profile_D[0]     = Profile_D[1] - (-3*Profile_D[1] + 4*Profile_D[2] - Profile_D[3])/2
        Profile_A[-1]    = Profile_A[-2]
        Profile_D[-1]    = Profile_D[-2]
        if Plot_Transition == True:
            if i%every ==0:
                plt.plot(x, Profile_A, color = 'grey')
                plt.plot(x, Profile_D, color = 'blue')
                plt.plot(x, Profile_A+Profile_D, color = 'green')
    plot2.plot(x, Profile_A, color = 'grey', label = r'$A_{\mathrm{o}}$')
    plot2.plot(x, Profile_D, color = 'blue', label = r'$A_{\mathrm{w}}$')
    plot2.plot(x, Profile_A+Profile_D, color = 'green', label = r'$A_{\mathrm{o}}+A_{\mathrm{w}}$' )
    #plot2.axhline(ABulk, color = 'grey', linestyle = '--', linewidth = 1, label = "A-Bulk-MWG")
    #plot2.axhline(DBulk, color = 'blue', linestyle = '--', linewidth = 1, label = "D-Bulk-MWG")
    #plot2.axhline(Totconc, color = 'black', linestyle = '--', linewidth = 1, label = "A+D-Bulk-MWG")
    plot2.set_ylim(ylimlowconcs*Totconc, ylimupconcs*Totconc)     
    plot2.legend(frameon = False)  
    plot2.set_xlabel(r'$x$ / cm', fontsize = 20)
    plot2.set_ylabel('absolute content species', fontsize = 20)
    #plot2.set_ylim(-0.05, 1.05)    
    plot2.legend(frameon = False, fontsize = 15)
    plot2.tick_params(direction = 'in', length=4, width=0.5, colors='k', labelsize = 20)
    
    plt.tight_layout()
    plt.savefig("Relative_Contents_III.png", dpi = 100)
    plt.show()
    
    
    
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    #  NOW, BEGIN THE ACTUAL COMPUTATION OF THE VOLTAMMETRIC DUCK :)
    
    #  It is super important, that the computation starts at a potential very negative (at least 0.3 V
    #  from the most negative E°, such that the concntration of all species which are NOT A or D can be
    #  considered to be zero. Otherwise the pre-computation will be an absolute mess (maybe even impossible...)
    #=======================================================================================================
    #=======================================================================================================
    #=======================================================================================================
    
    
    K1      =  k1/km1
    K2      =  K1*np.exp(Xi1[0])/(np.exp(Xi3[0]))  ;       K3      =   K1*np.exp(Xi1[0]+Xi2[0])/np.exp(Xi3[0]+Xi4[0])
    km2     =  k2/K2                               ;       km3     =   k3/K3 
    print("k1 = ", k1,  "k2 = ", k2, "k3 = ", k3)   
    print("km1 = ", km1, "km2 = ", km2, "km3 = ", km3)
    print("K1 = ", K1, "K2 = ", K2, "K3 = ", K3)
    
    
    
    #=============================================================================================
    concsA = Profile_A                             ;       LambdasA = DA*oil*dt/dx**2         # Somehow, it was calculated the other way around...
    concsB = np.zeros(len(x))                      ;       LambdasB = DB*oil*dt/dx**2
    concsC = np.zeros(len(x))                      ;       LambdasC = DC*oil*dt/dx**2
    concsD = Profile_D                             ;       LambdasD = DD*wat*dt/dx**2         # Somehow, it was calculated the other way around...
    concsE = np.zeros(len(x))                      ;       LambdasE = DE*wat*dt/dx**2
    concsF = np.zeros(len(x))                      ;       LambdasF = DF*wat*dt/dx**2
    print("LambdaA(0) = ", LambdasA[0], "LambdaB(0) = ", LambdasB[0], "LambdaC(0) = ", LambdasC[0]) 
    print("LambdaD(0) = ", LambdasD[0], "LambdaE(0) = ", LambdasE[0], "LambdaF(0) = ", LambdasF[0])
    concs = np.concatenate([concsA[1:-1], concsB[1:-1], concsC[1:-1], concsD[1:-1], concsE[1:-1], concsF[1:-1]])
    
    plt.plot(x, LambdasA, label = "A")
    plt.plot(x, LambdasB, label = "B")
    plt.plot(x, LambdasC, label = "C")
    plt.plot(x, LambdasD, label = "D")
    plt.plot(x, LambdasE, label = "E")
    plt.plot(x, LambdasF, label = "F")
    plt.ylabel("Lambdas")
    plt.show()
    
    
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the upper branch of the reaction
    #==============================================================================================
    
    Y1     =  1/(kzero1*np.exp(alpha1*Xi1)) + 2*dx/(3.0*DA*oil[0])
    Y2     =  np.exp(-Xi1)/Y1 + 3*DB*oil[0]/(2*dx)
    Y3     =  1/(kzero2*np.exp(alpha2*Xi2)) + 2*dx*np.exp(-Xi2)/(3.0*DC*oil[0])
    Y4     =  Y3 + 1/Y2
    Y5     =  1/(kzero1*np.exp(alpha1*Xi1)) + (2*dx/3.0)*(1/(DA*oil[0]) + np.exp(-Xi1)/(DB*oil[0])  )
    Y6     =  1/(kzero2*np.exp(alpha2*Xi2)) + (2*dx/3.0)*(1/(DB*oil[0]) + np.exp(-Xi2)/(DC*oil[0])  )
    Y7     =   1 - 4*(dx**2)*np.exp(-Xi1)/(3*Y5*Y6*(DB*oil[0])**2)    
    
    aa1    =  4/3.0 - (8*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))  
    aa2    = -1/3.0 + (2*dx/(9*Y1*DA*oil[0]))*(1 - Y3*np.exp(-Xi1)/(Y1*Y2*Y4))
    ab1    =  4*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ab2    = -1*DB*oil[0]*Y3*np.exp(-Xi1)/(3*DA*oil[0]*Y1*Y2*Y4)
    ac1    =  (8*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    ac2    = -(2*dx*np.exp(-(Xi1+Xi2))/(9*DA*oil[0]*Y1))*(1 - Y3/Y4)
    
    ba1    =  4*Y3/(3*Y1*Y2*Y4)
    ba2    = -1*Y3/(3*Y1*Y2*Y4)
    bb1    =  4*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bb2    = -1*DB*oil[0]*Y3/(2*dx*Y2*Y4)
    bc1    =  (4*np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    bc2    = -(  np.exp(-Xi2)/3.0)*(1 - Y3/Y4)
    
    ca1    =  8*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    ca2    = -2*dx/(9*DC*oil[0]*Y1*Y2*Y4)
    cb1    =  4*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cb2    = -1*DB*oil[0]/(3*DC*oil[0]*Y2*Y4)
    cc1    =  4/3.0 - 8*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    cc2    = -1/3.0 + 2*dx*np.exp(-Xi2)/(9*DC*oil[0]*Y4)  
    
    #==============================================================================================
    # Define the Current-introduced -implicit boundaries for the lower branch of the reaction
    #==============================================================================================
    
    Z1     =  1/(kzero3*np.exp(alpha3*Xi3)) + 2*dx/(3.0*DD*wat[0])
    Z2     =  np.exp(-Xi3)/Z1 + 3*DE*wat[0]/(2*dx)
    Z3     =  1/(kzero4*np.exp(alpha4*Xi4)) + 2*dx*np.exp(-Xi4)/(3*DF*wat[0])
    Z4     =  Z3 + 1/Z2
    Z5     =  1/(kzero3*np.exp(alpha3*Xi3)) + (2*dx/3.0)*(1/(DD*wat[0]) + np.exp(-Xi3)/(DE*wat[0])  )
    Z6     =  1/(kzero4*np.exp(alpha4*Xi4)) + (2*dx/3.0)*(1/(DE*wat[0]) + np.exp(-Xi4)/(DF*wat[0]) )
    Z7     =   1 - 4*(dx**2)*np.exp(-Xi3)/(3*Z5*Z6*(DE*wat[0])**2)     
    
    dd1    =  4/3.0 - (8*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))  
    dd2    = -1/3.0 + (2*dx/(9*Z1*DD*wat[0]))*(1 - Z3*np.exp(-Xi3)/(Z1*Z2*Z4))
    de1    =  4*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    de2    = -1*DE*wat[0]*Z3*np.exp(-Xi3)/(3*DD*wat[0]*Z1*Z2*Z4)
    df1    =  (8*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    df2    = -(2*dx*np.exp(-(Xi3+Xi4))/(9*DD*wat[0]*Z1))*(1 - Z3/Z4)
    
    ed1    =  4*Z3/(3*Z1*Z2*Z4)
    ed2    = -1*Z3/(3*Z1*Z2*Z4)
    ee1    =  4*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ee2    = -1*DE*wat[0]*Z3/(2*dx*Z2*Z4)
    ef1    =  (4*np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    ef2    = -(  np.exp(-Xi4)/3.0)*(1 - Z3/Z4)
    
    fd1    =  8*dx/(9*DF*wat[0]*Z1*Z2*Z4)  
    fd2    = -2*dx/(9*DF*wat[0]*Z1*Z2*Z4) 
    fe1    =  4*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)  
    fe2    = -1*DE*wat[0]/(3*DF*wat[0]*Z2*Z4)   
    ff1    =  4/3.0   - 8*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    ff2    = -1/3.0   + 2*dx*np.exp(-Xi4)/(9*DF*wat[0]*Z4)
    
    
    #==============================================================================================
    #Initialize the Matrices
    #==============================================================================================
    A_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        A_t1n       = np.zeros((len(x)-2,len(x)-2))
    B_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        B_t1n       = np.zeros((len(x)-2,len(x)-2))
    C_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        C_t1n       = np.zeros((len(x)-2,len(x)-2))
    D_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        D_t1n       = np.zeros((len(x)-2,len(x)-2))
    E_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        E_t1n       = np.zeros((len(x)-2,len(x)-2))
    F_t0n       = np.zeros((len(x)-2,len(x)-2))      ;        F_t1n       = np.zeros((len(x)-2,len(x)-2))
    ID          = np.identity(len(x)-2)
    ZeroMat     = np.zeros((len(x)-2,len(x)-2))
    
    #==============================================================================================
    # Populate the main diagonals and uper and lower off-diagonals according to Crank-Nicolson
    for i in range(len(x)-2):
        for j in range(len(x)-2):
            if i == j:
                A_t1n[i,j] = 8*(1+LambdasA[i+1])      ;     A_t0n[i,j] = 8*(1-LambdasA[i+1]) 
                B_t1n[i,j] = 8*(1+LambdasB[i+1])      ;     B_t0n[i,j] = 8*(1-LambdasB[i+1])      
                C_t1n[i,j] = 8*(1+LambdasC[i+1])      ;     C_t0n[i,j] = 8*(1-LambdasC[i+1])      
                D_t1n[i,j] = 8*(1+LambdasD[i+1])      ;     D_t0n[i,j] = 8*(1-LambdasD[i+1])      
                E_t1n[i,j] = 8*(1+LambdasE[i+1])      ;     E_t0n[i,j] = 8*(1-LambdasE[i+1])      
                F_t1n[i,j] = 8*(1+LambdasF[i+1])      ;     F_t0n[i,j] = 8*(1-LambdasF[i+1])      
            
            if j == (i+1):  # upper diagonals
                A_t1n[i,j] =  LambdasA[i]-4*LambdasA[i+1]-LambdasA[i+2]           
                A_t0n[i,j] = -LambdasA[i]+4*LambdasA[i+1]+LambdasA[i+2]
                B_t1n[i,j] =  LambdasB[i]-4*LambdasB[i+1]-LambdasB[i+2]           
                B_t0n[i,j] = -LambdasB[i]+4*LambdasB[i+1]+LambdasB[i+2]
                C_t1n[i,j] =  LambdasC[i]-4*LambdasC[i+1]-LambdasC[i+2]           
                C_t0n[i,j] = -LambdasC[i]+4*LambdasC[i+1]+LambdasC[i+2]
                D_t1n[i,j] =  LambdasD[i]-4*LambdasD[i+1]-LambdasD[i+2]           
                D_t0n[i,j] = -LambdasD[i]+4*LambdasD[i+1]+LambdasD[i+2]
                E_t1n[i,j] =  LambdasE[i]-4*LambdasE[i+1]-LambdasE[i+2]           
                E_t0n[i,j] = -LambdasE[i]+4*LambdasE[i+1]+LambdasE[i+2]
                F_t1n[i,j] =  LambdasF[i]-4*LambdasF[i+1]-LambdasF[i+2]           
                F_t0n[i,j] = -LambdasF[i]+4*LambdasF[i+1]+LambdasF[i+2]
                
            if j == (i-1):  # lower diagonals
                A_t1n[i,j] = -LambdasA[i]-4*LambdasA[i+1]+LambdasA[i+2]                 
                A_t0n[i,j] =  LambdasA[i]+4*LambdasA[i+1]-LambdasA[i+2]
                B_t1n[i,j] = -LambdasB[i]-4*LambdasB[i+1]+LambdasB[i+2]                 
                B_t0n[i,j] =  LambdasB[i]+4*LambdasB[i+1]-LambdasB[i+2]
                C_t1n[i,j] = -LambdasC[i]-4*LambdasC[i+1]+LambdasC[i+2]                 
                C_t0n[i,j] =  LambdasC[i]+4*LambdasC[i+1]-LambdasC[i+2]
                D_t1n[i,j] = -LambdasD[i]-4*LambdasD[i+1]+LambdasD[i+2]                 
                D_t0n[i,j] =  LambdasD[i]+4*LambdasD[i+1]-LambdasD[i+2]
                E_t1n[i,j] = -LambdasE[i]-4*LambdasE[i+1]+LambdasE[i+2]                 
                E_t0n[i,j] =  LambdasE[i]+4*LambdasE[i+1]-LambdasE[i+2]
                F_t1n[i,j] = -LambdasF[i]-4*LambdasF[i+1]+LambdasF[i+2]                 
                F_t0n[i,j] =  LambdasF[i]+4*LambdasF[i+1]-LambdasF[i+2]
                
                
                
                
    #===============================================================================================
    #add in the kinetics to the main diagonals
    #===============================================================================================
    A_t0n -= km1*dt*ID*wat[1:-1]            ;     A_t1n += km1*dt*ID*wat[1:-1]
    B_t0n -= km2*dt*ID*wat[1:-1]            ;     B_t1n += km2*dt*ID*wat[1:-1]
    C_t0n -= km3*dt*ID*wat[1:-1]            ;     C_t1n += km3*dt*ID*wat[1:-1]
    D_t0n -= k1*dt*ID*oil[1:-1]             ;     D_t1n += k1*dt*ID*oil[1:-1] 
    E_t0n -= k2*dt*ID*oil[1:-1]             ;     E_t1n += k2*dt*ID*oil[1:-1] 
    F_t0n -= k3*dt*ID*oil[1:-1]             ;     F_t1n += k3*dt*ID*oil[1:-1] 
    
    #===============================================================================================
    #To add the constant boundary opposite to the electrode
    #===============================================================================================
    
    ConstBound_A     = np.zeros((len(x)-2))
    ConstBound_A[-1] = (-LambdasA[-3]+4*LambdasA[-2]+LambdasA[-1])*ABulk
    ConstBound_D     = np.zeros((len(x)-2))
    ConstBound_D[-1] = (-LambdasD[-3]+4*LambdasD[-2]+LambdasD[-1])*DBulk 
    Zerovect         = np.zeros(len(x)-2)
    BoundVectFull    = np.concatenate([ConstBound_A, Zerovect, Zerovect, ConstBound_D, Zerovect, Zerovect]) 
    
    
    #===============================================================================================
    #Stack the matrices of the old timestap
    #===============================================================================================
    Mat0_t0      = np.hstack([A_t0n, ZeroMat, ZeroMat,  k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t0      = np.hstack([ZeroMat, B_t0n, ZeroMat, ZeroMat,  k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t0      = np.hstack([ZeroMat, ZeroMat, C_t0n, ZeroMat, ZeroMat,  k3*dt*ID*oil[1:-1]])       
    Mat3_t0      = np.hstack([km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t0n, ZeroMat, ZeroMat])       
    Mat4_t0      = np.hstack([ZeroMat, km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t0n, ZeroMat])         
    Mat5_t0      = np.hstack([ZeroMat, ZeroMat, km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t0n])        
    FullMat_t0   = np.vstack([Mat0_t0, Mat1_t0, Mat2_t0, Mat3_t0, Mat4_t0, Mat5_t0])
    #===============================================================================================
    #Stack the matrices of the new timestap
    #===============================================================================================
    Mat0_t1      = np.hstack([A_t1n, ZeroMat, ZeroMat,  -k1*dt*ID*oil[1:-1], ZeroMat, ZeroMat])     
    Mat1_t1      = np.hstack([ZeroMat, B_t1n, ZeroMat, ZeroMat,  -k2*dt*ID*oil[1:-1], ZeroMat])        
    Mat2_t1      = np.hstack([ZeroMat, ZeroMat, C_t1n, ZeroMat, ZeroMat,  -k3*dt*ID*oil[1:-1]])       
    Mat3_t1      = np.hstack([-km1*dt*ID*wat[1:-1], ZeroMat, ZeroMat, D_t1n, ZeroMat, ZeroMat])       
    Mat4_t1      = np.hstack([ZeroMat, -km2*dt*ID*wat[1:-1], ZeroMat, ZeroMat, E_t1n, ZeroMat])         
    Mat5_t1      = np.hstack([ZeroMat, ZeroMat, -km3*dt*ID*wat[1:-1], ZeroMat, ZeroMat, F_t1n])       
    FullMat_t1   = np.vstack([Mat0_t1, Mat1_t1, Mat2_t1, Mat3_t1, Mat4_t1, Mat5_t1])
    
    #===============================================================================================
    #Begin the actual calculations of Crank-Nicolson
    #===============================================================================================
    plt.figure(figsize = (8,12), dpi = 100)
    plot1 = plt.subplot(4,2,1)
    plot2 = plt.subplot(4,2,2)
    plot3 = plt.subplot(4,2,3)
    plot4 = plt.subplot(4,2,4)
    plot5 = plt.subplot(4,2,5)
    plot6 = plt.subplot(4,2,6)
    plot7 = plt.subplot(4,2,7)
    plot8 = plt.subplot(4,2,8)
    for i in tqdm(range(len(time)-1)):
        #=================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_0 = FullMat_t0.copy()
        FullMat_0[0,0]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i]          
        FullMat_0[0,1]                      += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i]          
        FullMat_0[0,len(x)-2]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i]         
        FullMat_0[0,len(x)-1]               += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i]         
        FullMat_0[0,2*len(x)-4]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i] 
        FullMat_0[0,2*len(x)-3]             += (LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i]         
        
        FullMat_0[len(x)-2,0]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i]
        FullMat_0[len(x)-2,1]               += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i]
        FullMat_0[len(x)-2,len(x)-2]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i] 
        FullMat_0[len(x)-2,len(x)-1]        += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i] 
        FullMat_0[len(x)-2,2*len(x)-4]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i] 
        FullMat_0[len(x)-2,2*len(x)-3]      += (LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i] 
        
        FullMat_0[2*len(x)-4,0]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i]     
        FullMat_0[2*len(x)-4,1]             += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i]     
        FullMat_0[2*len(x)-4,len(x)-2]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i]     
        FullMat_0[2*len(x)-4,len(x)-1]      += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i]     
        FullMat_0[2*len(x)-4,2*len(x)-4]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i]     
        FullMat_0[2*len(x)-4,2*len(x)-3]    += (LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_0[3*len(x)-6,3*len(x)-6]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i]         
        FullMat_0[3*len(x)-6,3*len(x)-5]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i]         
        FullMat_0[3*len(x)-6,4*len(x)-8]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i]         
        FullMat_0[3*len(x)-6,4*len(x)-7]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i]          
        FullMat_0[3*len(x)-6,5*len(x)-10]   += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i]          
        FullMat_0[3*len(x)-6,5*len(x)-9]    += (LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i]         
        
        FullMat_0[4*len(x)-8,3*len(x)-6]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i] 
        FullMat_0[4*len(x)-8,3*len(x)-5]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i] 
        FullMat_0[4*len(x)-8,4*len(x)-8]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i] 
        FullMat_0[4*len(x)-8,4*len(x)-7]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i]
        FullMat_0[4*len(x)-8,5*len(x)-10]   += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i]
        FullMat_0[4*len(x)-8,5*len(x)-9]    += (LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i] 
        
        FullMat_0[5*len(x)-10,3*len(x)-6]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i]     
        FullMat_0[5*len(x)-10,3*len(x)-5]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i]     
        FullMat_0[5*len(x)-10,4*len(x)-8]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i]     
        FullMat_0[5*len(x)-10,4*len(x)-7]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i]     
        FullMat_0[5*len(x)-10,5*len(x)-10]  += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i]     
        FullMat_0[5*len(x)-10,5*len(x)-9]   += (LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i]   
        #================================================================
        # Calculating the intermediate solution
        #================================================================
        Interm               = np.dot(FullMat_0, concs) + 2*BoundVectFull
        #================================================================
        #=================================================================
        #Setting u Matrices for Intermediate time step
        #=================================================================
        FullMat_1 = FullMat_t1.copy()
        FullMat_1[0,0]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa1[i+1]          
        FullMat_1[0,1]                      += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*aa2[i+1]          
        FullMat_1[0,len(x)-2]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab1[i+1]         
        FullMat_1[0,len(x)-1]               += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ab2[i+1]         
        FullMat_1[0,2*len(x)-4]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac1[i+1] 
        FullMat_1[0,2*len(x)-3]             += -(LambdasA[0]+4*LambdasA[1]-LambdasA[2])*ac2[i+1]         
        
        FullMat_1[len(x)-2,0]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba1[i+1]
        FullMat_1[len(x)-2,1]               += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*ba2[i+1]
        FullMat_1[len(x)-2,len(x)-2]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb1[i+1] 
        FullMat_1[len(x)-2,len(x)-1]        += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bb2[i+1] 
        FullMat_1[len(x)-2,2*len(x)-4]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc1[i+1] 
        FullMat_1[len(x)-2,2*len(x)-3]      += -(LambdasB[0]+4*LambdasB[1]-LambdasB[2])*bc2[i+1] 
        
        FullMat_1[2*len(x)-4,0]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca1[i+1]     
        FullMat_1[2*len(x)-4,1]             += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*ca2[i+1]     
        FullMat_1[2*len(x)-4,len(x)-2]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb1[i+1]     
        FullMat_1[2*len(x)-4,len(x)-1]      += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cb2[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-4]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc1[i+1]     
        FullMat_1[2*len(x)-4,2*len(x)-3]    += -(LambdasC[0]+4*LambdasC[1]-LambdasC[2])*cc2[i+1] 
        #_______________________________________________________________________________________________________________________
        
        FullMat_1[3*len(x)-6,3*len(x)-6]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd1[i+1]         
        FullMat_1[3*len(x)-6,3*len(x)-5]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*dd2[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-8]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de1[i+1]         
        FullMat_1[3*len(x)-6,4*len(x)-7]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*de2[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-10]   += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df1[i+1]          
        FullMat_1[3*len(x)-6,5*len(x)-9]    += -(LambdasD[0]+4*LambdasD[1]-LambdasD[2])*df2[i+1]         
        
        FullMat_1[4*len(x)-8,3*len(x)-6]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed1[i+1] 
        FullMat_1[4*len(x)-8,3*len(x)-5]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ed2[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-8]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee1[i+1] 
        FullMat_1[4*len(x)-8,4*len(x)-7]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ee2[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-10]   += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef1[i+1]
        FullMat_1[4*len(x)-8,5*len(x)-9]    += -(LambdasE[0]+4*LambdasE[1]-LambdasE[2])*ef2[i+1] 
        
        FullMat_1[5*len(x)-10,3*len(x)-6]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd1[i+1]     
        FullMat_1[5*len(x)-10,3*len(x)-5]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fd2[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-8]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe1[i+1]     
        FullMat_1[5*len(x)-10,4*len(x)-7]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*fe2[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-10]  += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff1[i+1]     
        FullMat_1[5*len(x)-10,5*len(x)-9]   += -(LambdasF[0]+4*LambdasF[1]-LambdasF[2])*ff2[i+1]   
        #================================================================
        # Calculating the fluu-step solution
        #================================================================
        concs                = np.linalg.solve(FullMat_1, Interm)
        #================================================================
        #================================================================
        #Setting up empy arrays for concentration profiles
        #================================================================
        #================================================================
        Profile_A        = np.zeros(len(x))     ;     Profile_C        = np.zeros(len(x))     ;      Profile_E        = np.zeros(len(x))
        Profile_B        = np.zeros(len(x))     ;     Profile_D        = np.zeros(len(x))     ;      Profile_F        = np.zeros(len(x))
        #================================================================
        Profile_A[1:-1]  = concs[:(len(x)-2):]
        Profile_B[1:-1]  = concs[(len(x)-2):(2*len(x)-4):]
        Profile_C[1:-1]  = concs[(2*len(x)-4):(3*len(x)-6):]
        Profile_D[1:-1]  = concs[(3*len(x)-6):(4*len(x)-8):]
        Profile_E[1:-1]  = concs[(4*len(x)-8):(5*len(x)-10):]
        Profile_F[1:-1]  = concs[(5*len(x)-10)::]
        #================================================================
        #================================================================
        Profile_A[-1]    = Profile_A[-2]       ;      Profile_C[-1]    = Profile_C[-2]        ;      Profile_E[-1]    = Profile_E[-2]
        Profile_B[-1]    = Profile_B[-2]       ;      Profile_D[-1]    = Profile_D[-2]        ;      Profile_F[-1]    = Profile_F[-2]
        #================================================================
        #================================================================
        Profile_A[0]     = aa1[i+1]*Profile_A[1] + aa2[i+1]*Profile_A[2] + ab1[i+1]*Profile_B[1] + ab2[i+1]*Profile_B[2] + ac1[i+1]*Profile_C[1] + ac2[i+1]*Profile_C[2]
        Profile_B[0]     = ba1[i+1]*Profile_A[1] + ba2[i+1]*Profile_A[2] + bb1[i+1]*Profile_B[1] + bb2[i+1]*Profile_B[2] + bc1[i+1]*Profile_C[1] + bc2[i+1]*Profile_C[2] 
        Profile_C[0]     = ca1[i+1]*Profile_A[1] + ca2[i+1]*Profile_A[2] + cb1[i+1]*Profile_B[1] + cb2[i+1]*Profile_B[2] + cc1[i+1]*Profile_C[1] + cc2[i+1]*Profile_C[2]
        Profile_D[0]     = dd1[i+1]*Profile_D[1] + dd2[i+1]*Profile_D[2] + de1[i+1]*Profile_E[1] + de2[i+1]*Profile_E[2] + df1[i+1]*Profile_F[1] + df2[i+1]*Profile_F[2]
        Profile_E[0]     = ed1[i+1]*Profile_D[1] + ed2[i+1]*Profile_D[2] + ee1[i+1]*Profile_E[1] + ee2[i+1]*Profile_E[2] + ef1[i+1]*Profile_F[1] + ef2[i+1]*Profile_F[2]
        Profile_F[0]     = fd1[i+1]*Profile_D[1] + fd2[i+1]*Profile_D[2] + fe1[i+1]*Profile_E[1] + fe2[i+1]*Profile_E[2] + ff1[i+1]*Profile_F[1] + ff2[i+1]*Profile_F[2]
        
       
        
       
        
        fluxBV1[i+1]     = (1/(Y5[i+1]*Y7[i+1]))*( (4/3.0)*Profile_A[1] -(1/3.0)*Profile_A[2] - (4*np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[1] + 
                                                  (np.exp(-Xi1[i+1])/3)*(1 - 2*dx/(3*DB*oil[0]*Y6[i+1]))*Profile_B[2] - (8*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/
                                                 (9*Y6[i+1]*DB*oil[0]))*Profile_C[1] + (2*dx*np.exp(-(Xi1[i+1]+Xi2[i+1]))/(9*Y6[i+1]*DB*oil[0]))*Profile_C[2]   ) 
        fluxBV2[i+1]     = (1/Y6[i+1])*( (4/3.0)*Profile_B[1] -(1/3.0)*Profile_B[2] - (4*np.exp(-Xi2[i+1])/3)*Profile_C[1] + (np.exp(-Xi2[i+1])/3)*Profile_C[2] + 
                                                 (2*dx/(3*DB*oil[0]))*fluxBV1[i+1]   ) 
        fluxBV3[i+1]     = (1/(Z5[i+1]*Z7[i+1]))*( (4/3.0)*Profile_D[1] -(1/3.0)*Profile_D[2] - (4*np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[1] + 
                                                  (np.exp(-Xi3[i+1])/3)*(1 - 2*dx/(3*DE*wat[0]*Z6[i+1]))*Profile_E[2] - (8*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/
                                                 (9*Z6[i+1]*DE*wat[0]))*Profile_F[1] + (2*dx*np.exp(-(Xi3[i+1]+Xi4[i+1]))/(9*Z6[i+1]*DE*wat[0]))*Profile_F[2]   ) 
        fluxBV4[i+1]     = (1/Z6[i+1])*( (4/3.0)*Profile_E[1] -(1/3.0)*Profile_E[2] - (4*np.exp(-Xi4[i+1])/3)*Profile_F[1] + (np.exp(-Xi4[i+1])/3)*Profile_F[2] 
                                                  + (2*dx/(3*DE*wat[0]))*fluxBV3[i+1]   ) 
        
    
        if i == 0:
            plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', label = "D in water", linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', label = "E in water", linestyle = '-', linewidth = 0.5)
            plot6.plot(x, Profile_F, color = 'red', label = "F in water", linestyle = '-', linewidth = 0.5)
            
            PL1_Ylim_low = -0.05*np.max(Profile_A)
            PL1_Ylim_up  =  1.1*np.max(Profile_A)
            PL2_Ylim_low = -0.05*np.max(Profile_D)
            PL2_Ylim_up  =  1.1*np.max(Profile_D)
            
        if i%every ==0:
            plot1.plot(x, Profile_A, color = 'green', linestyle = '-', linewidth = 0.5)
            plot3.plot(x, Profile_B, color = 'blue', linestyle = '-', linewidth = 0.5)
            plot5.plot(x, Profile_C, color = 'red', linestyle = '-', linewidth = 0.5)
            plot2.plot(x, Profile_D, color = 'green', linestyle = '-', linewidth = 0.5)
            plot4.plot(x, Profile_E, color = 'blue', linestyle = '-', linewidth = 0.5)#, linestyle = ':', linewidth = 2.5)
            plot6.plot(x, Profile_F, color = 'red', linestyle = '-', linewidth = 0.5)
    
    
        #Plotting the Crank-Nicolson results
        ############################################################
        #INITIALIZE-VIDOAPLOT
        ############################################################
        plt.figure(figsize = (10,8), dpi = 100)
        plot1 = plt.subplot(2,2,1)
        plot2 = plt.subplot(2,2,2)
        plot3 = plt.subplot(2,2,3)
        plot4 = plt.subplot(2,2,4)
        
        plot1.plot(x, Profile_A, color = 'green', label = "A in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_B, color = 'blue', label = "B in oil", linestyle = '-', linewidth = 1)
        plot1.plot(x, Profile_C, color = 'red', label = "C in oil", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_D, color = 'green', label = "A in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_E, color = 'blue', label = "B in water", linestyle = '-', linewidth = 1)
        plot2.plot(x, Profile_F, color = 'red', label = "C in water", linestyle = '-', linewidth = 1)
        
        
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV1[0:i], color = 'blue', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV2[0:i], color = 'red', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV3[0:i], color = 'orange', linewidth = 1, linestyle = '-', label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
        plot3.plot(-E[0:i], -1000*F*Area*fluxBV4[0:i], color = 'magenta', linewidth = 1, linestyle = '-', label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
        
        STTT2 = 5000
        plot4.plot(-E[0:i], -1000*F*Area*fluxBV[0:i], color = 'black', linewidth = 1, linestyle = '-', label = "Sim")
        
        
        plot3.set_xlim(1.1*np.min(data_1[STTT2::,1]-E_in), 1.1*np.max(data_1[STTT2::,1]-E_in))     
        plot4.set_xlim(1.1*np.min(data_1[STTT2::,1]-E_in), 1.1*np.max(data_1[STTT2::,1]-E_in)) 
        plot3.set_ylim(1.3*np.min(data_1[STTT2::,2]), 1.3*np.max(data_1[STTT2::,2]))     
        plot4.set_ylim(1.3*np.min(data_1[STTT2::,2]), 1.3*np.max(data_1[STTT2::,2]))   
        
        plot1.set_ylim(-0.05*Totconc, 1.75*Totconc)
        plot2.set_ylim(-0.05*Totconc, 1.75*Totconc)
        
        plot1.legend(frameon = False)      
        plot2.legend(frameon = False)      
        plot3.legend(frameon = False)      
        plot4.legend(frameon = False)   
        
        
        plot1.set_xlabel(r'$x$ / cm')
        plot2.set_xlabel(r'$x$ / cm')
        plot3.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
        plot4.set_xlabel(r'$E\,\mathrm{vs.}\,E^{0}_{1}\,/\,\mathrm{V}$')
        
        plot1.set_ylabel(r'$c_{\mathrm{S,o}}(x,t)$')
        plot2.set_ylabel(r'$c_{\mathrm{S,w}}(x,t)$')
        plot3.set_ylabel(r'$I\,/\,\mathrm{mA}$')
        plot4.set_ylabel(r'$I\,/\,\mathrm{mA}$')
        
        #plt.tight_layout() 
        plt.savefig('IMG_%s.jpg' %str(i).zfill(5), dpi = 100)
        plt.show()
    
    
    
    
    img_array = []
    for filename in glob.glob(VIDEOPATH):
        img = cv2.imread(filename)
        height, width, layers = img.shape
        size = (width,height)
        img_array.append(img)
    
    Frames_Per_Second = int(len(img_array)/30)     # video always lasts 30 s
    
   
    
    out = cv2.VideoWriter('%s.avi' %VIDEONAME ,cv2.VideoWriter_fourcc(*'DIVX'), Frames_Per_Second, size)
     
    for i in range(len(img_array)):
        out.write(img_array[i])
    out.release()
    
    
    
    #providing the path of the folder
    #r = raw string literal
    folder_path = (KillPath)
    #using listdir() method to list the files of the folder
    test = os.listdir(folder_path)
    #taking a loop to remove all the images
    #using ".png" extension to remove only png images
    #using os.remove() method to remove the files
    for images in test:
        if images.endswith(".jpg"):
            os.remove(os.path.join(folder_path, images))
    
        
    
    
    
   
    
    
    
    
    
    
    
    


==> Figures/Fig8_FITTING_EXPDATA/002_Rohan_Data_FINAL_LinFit/Just_Plotting_for_Paper.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 20 20:21:33 2021

@author: gisel
"""
import numpy as np
import matplotlib.pyplot as plt
font = {'family': 'Times New Roman', 'color':  'black','weight': 'normal','size': 15,}
plt.rcParams['mathtext.fontset'] = 'dejavuserif'
plt.rcParams['font.sans-serif'] = ['Times new Roman']

Name = 299

E    = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_E.npy' %Name)
Itot = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_I.npy' %Name)
I1   = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_I1.npy' %Name)
I2   = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_I2.npy' %Name)
I3   = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_I3.npy' %Name)
I4   = np.load('BBB%s_0.01_1.3perc_TOLUENECALC_Out_I4.npy' %Name)

data_1 = np.genfromtxt('10mMMethylViologen_ME14_10mVps.txt', skip_header = 1, skip_footer = 0)

E_in  = -0.605
STTT  = 9700
STTT2 = 5000

plt.figure(figsize = (7,3.0), dpi = 100)
plot1 = plt.subplot(121)
plot2 = plt.subplot(122)


plot1.plot(-E[STTT:-2:], -Itot[STTT::], color = 'black', linewidth = 1.0, label = "Sim")
plot1.plot(data_1[STTT2::,1]-E_in, data_1[STTT2::,2], color = 'black', linestyle = ':', linewidth = 2.0, label = "Exp")
plot1.set_xlabel(r'$E\,\,\mathrm{vs.}\,E^{0}\,/\,\mathrm{V}$')
plot1.set_ylabel(r'$I\,/\,\mathrm{mA}$')
plot1.set_ylim(-0.075,0.079)
plot1.legend(frameon = False)

plot2.plot(-E[STTT:-2:], -I1[STTT::], color = 'blue', linewidth = 1.0)
plot2.plot(-E[STTT:-2:], -I2[STTT::], color = 'red', linewidth = 1.0, label = r'$A_{\mathrm{o}}\,\to\,B_{\mathrm{o}}$')
plot2.plot(-E[STTT:-2:], -I3[STTT::], color = 'cyan', linewidth = 1.0, label = r'$B_{\mathrm{o}}\,\to\,C_{\mathrm{o}}$')
plot2.plot(-E[STTT:-2:], -I4[STTT::], color = 'orange', linewidth = 1.0, label = r'$A_{\mathrm{w}}\,\to\,B_{\mathrm{w}}$')
plot2.plot(-E[STTT:-2:], -Itot[STTT::], color = 'black', linewidth = 1.0, label = r'$B_{\mathrm{w}}\,\to\,C_{\mathrm{w}}$')
plot2.set_xlabel(r'$E\,\,\mathrm{vs.}\,E^{0}\,/\,\mathrm{V}$')
plot2.set_ylabel(r'$I\,/\,\mathrm{mA}$')
plot2.set_ylim(-0.072,0.072)
plot2.legend(frameon = False)



plt.tight_layout()
plt.savefig('CV_Fit_Out_BBB.png', dpi = 100)
plt.show()
